The OPE Approach to Renormalization: Operator Mixing

Operator mixing is a generic and unavoidable feature in realistic quantum field theories, including QCD and effective field theories. Yet existing methods for computing anomalous dimensions in the presence of mixing remain limited by intricate sub-divergence subtractions and escalating computational complexity. In this work, we extend the recently developed OPE-based renormalization algorithm to systematically handle operator mixing. The key innovation is a recursive framework built on a strategically chosen basis of lower-dimensional symmetric traceless tensor operators as ``soft'' operators, which uniquely and fully determines the $Z$-factors of higher-dimensional ``hard'' operators from their lower-dimensional counterparts. This approach entirely eliminates the need for sub-divergence subtraction that burdens traditional methods such as the $R^{*}$ operation, thereby achieving a substantial reduction in computational complexity. As the first application of this framework, in the $\phi^{4}$ model, we have obtained the anomalous dimensions for scalar operators with $\Delta\leq 3$ to loop order five and for operators with $\Delta=4,5$ to loop order four. In the $\phi^{3}$ model, we obtain the two-loop anomalous dimensions for operators with $\Delta\leq 10$.

==> anc/Anomalous_Dimensions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    135164,       3430]
NotebookOptionsPosition[    128948,       3329]
NotebookOutlinePosition[    129391,       3347]
CellTagsIndexPosition[    129348,       3344]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Anomalous dimensions in ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Phi]", "3"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "305a43c8-c900-4a1a-ade3-c0674457d141"],
 " and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Phi]", "4"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d62b4646-50f7-4051-a87d-3c8c62e538a1"],
 " model"
}], "Title",
 CellChangeTimes->{{3.9851383000661745`*^9, 
  3.985138347758004*^9}},ExpressionUUID->"161e2bf3-b380-4a9b-a92d-\
bcee0de5646d"],

Cell[CellGroupData[{

Cell[TextData[{
 "Anomalous dimensions in ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Phi]", "3"], TraditionalForm]],ExpressionUUID->
  "7ac6b19d-fa90-46e5-b5ac-80116cc8abdc"],
 " model"
}], "Section",
 CellChangeTimes->{{3.9851383727454243`*^9, 
  3.9851383900771914`*^9}},ExpressionUUID->"f275063e-d53a-4b1a-9fac-\
6f9f7543b6a6"],

Cell[CellGroupData[{

Cell["Beta function", "Subsection",
 CellChangeTimes->{{3.9851386108901763`*^9, 
  3.9851386190975246`*^9}},ExpressionUUID->"35ebccce-725c-40c3-a912-\
134c4744d255"],

Cell[BoxData[
 RowBox[{
  RowBox[{"phi3beta", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["g", "3"]}], "4"]}], "-", 
    FractionBox[
     RowBox[{"125", " ", 
      SuperscriptBox["g", "5"]}], "144"]}]}], ";"}]], "Code",
 CellChangeTimes->{{3.9851386295647173`*^9, 3.9851387140267735`*^9}, 
   3.9853102534318533`*^9},ExpressionUUID->"5cfd9a8a-6eb5-40e7-bae4-\
959a2d1b86fa"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Gamma function", "Subsection",
 CellChangeTimes->{{3.9851386108901763`*^9, 3.9851386190975246`*^9}, {
  3.9851389502810154`*^9, 
  3.9851389531637974`*^9}},ExpressionUUID->"f0e80938-f0b1-4399-861d-\
30b4a03f5f3e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"phi3gamma", "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["g", "2"], "12"], "+", 
    FractionBox[
     RowBox[{"13", " ", 
      SuperscriptBox["g", "4"]}], "432"]}]}], ";"}]], "Code",
 CellChangeTimes->{{3.9851386295647173`*^9, 3.9851387140267735`*^9}, {
   3.985138947085509*^9, 3.9851389614664946`*^9}, 
   3.9853102558637767`*^9},ExpressionUUID->"048b64c1-f69c-4b34-9473-\
0ad262efd86a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["dimension \[CapitalDelta]=4", "Subsection",
 CellChangeTimes->{{3.9851386108901763`*^9, 3.9851386190975246`*^9}, {
  3.9851389502810154`*^9, 3.9851389531637974`*^9}, {3.9851394377219543`*^9, 
  3.9851394599380727`*^9}},ExpressionUUID->"03e61f5f-0c30-4a55-8ab2-\
d73e50d8ccf8"],

Cell[TextData[{
 "operator basis: ",
 Cell[BoxData[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     FractionBox["g", 
      RowBox[{"2", "!"}]], 
     SuperscriptBox["\[Phi]", "2"]}], ",", 
    RowBox[{
     SuperscriptBox["\[PartialD]", "2"], "\[Phi]"}]}], "}"}]], "Input",
  CellGroupingRules->{"GroupTogetherGrouping", 10003.},
  CellChangeTimes->{{3.957300211327611*^9, 3.957300227900609*^9}, {
    3.957300537352514*^9, 3.9573006999184875`*^9}, {3.9573012445414925`*^9, 
    3.957301262725711*^9}, {3.9573013690334044`*^9, 3.9573014403156486`*^9}, {
    3.957302305466386*^9, 3.9573023885739436`*^9}, {3.9573024577136145`*^9, 
    3.957302475690637*^9}, {3.957302525435525*^9, 3.9573025290120864`*^9}, {
    3.9573032861219516`*^9, 3.957303296489365*^9}, {3.9573033762538786`*^9, 
    3.957303405668708*^9}, 3.957303486065669*^9, 3.957303549635273*^9, {
    3.9573038941945143`*^9, 3.9573039277306185`*^9}, {3.957303987172159*^9, 
    3.9573039936050444`*^9}, 3.9573042231195383`*^9, {3.9573162068797884`*^9, 
    3.9573162180948133`*^9}, {3.957316343116996*^9, 3.9573163432120314`*^9}, {
    3.9573164254892297`*^9, 3.9573164446493583`*^9}, {3.957316497226901*^9, 
    3.957316563637884*^9}, {3.957316602462886*^9, 3.957316673729144*^9}, {
    3.9573167669182525`*^9, 3.957316866777085*^9}, {3.9573169067957926`*^9, 
    3.957316995326186*^9}, {3.957317106618757*^9, 3.9573171839115076`*^9}, {
    3.957317219795557*^9, 3.957317346875877*^9}, {3.957320877502676*^9, 
    3.9573209119366064`*^9}, {3.9573222116980534`*^9, 3.9573226168400974`*^9},
     3.9574876463118153`*^9, {3.9574877638282895`*^9, 3.9574878166079373`*^9},
     3.957661189280202*^9, 3.963538217595217*^9, {3.964150636136198*^9, 
    3.964150668352358*^9}, {3.971213739930456*^9, 3.971213793301343*^9}},
  ExpressionUUID->"390f05e9-15e7-4a5e-99e6-b6a91bcadcc4"]
}], "Text",
 CellChangeTimes->{{3.9851400823202133`*^9, 3.98514015746976*^9}, 
   3.9852277745275507`*^9, {3.9852281479952154`*^9, 3.9852281479952154`*^9}, 
   3.9852289872192583`*^9},ExpressionUUID->"d0e592d3-603d-4e38-92c3-\
4f5f716d4892"],

Cell[BoxData[
 RowBox[{
  RowBox[{"phi3dim4gamma", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["g", "2"], "12"]}], "-", 
         FractionBox[
          RowBox[{"13", " ", 
           SuperscriptBox["g", "4"]}], "432"]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["g", "2"], "6"]}], "-", 
         FractionBox[
          RowBox[{"13", " ", 
           SuperscriptBox["g", "4"]}], "216"]}]},
       {"0", 
        RowBox[{
         FractionBox[
          SuperscriptBox["g", "2"], "12"], "+", 
         FractionBox[
          RowBox[{"13", " ", 
           SuperscriptBox["g", "4"]}], "432"]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Code",
 CellChangeTimes->{{3.9851386295647173`*^9, 3.9851387140267735`*^9}, {
   3.985138947085509*^9, 3.9851389614664946`*^9}, {3.9851394687641144`*^9, 
   3.9851394871128387`*^9}, 3.985310257146643*^9},
 CellLabel->
  "In[263]:=",ExpressionUUID->"1fd2b5dd-b575-4c49-a4ed-0b2f432cbd00"],

Cell[TextData[{
 "new operator basis: ",
 Cell[BoxData[
  RowBox[{"{", 
   RowBox[{"E", ",", 
    RowBox[{
     SuperscriptBox["\[PartialD]", "2"], "\[Phi]"}]}], "}"}]], "Input",
  CellGroupingRules->{"GroupTogetherGrouping", 10003.},
  CellChangeTimes->{{3.957300211327611*^9, 3.957300227900609*^9}, {
    3.957300537352514*^9, 3.9573006999184875`*^9}, {3.9573012445414925`*^9, 
    3.957301262725711*^9}, {3.9573013690334044`*^9, 3.9573014403156486`*^9}, {
    3.957302305466386*^9, 3.9573023885739436`*^9}, {3.9573024577136145`*^9, 
    3.957302475690637*^9}, {3.957302525435525*^9, 3.9573025290120864`*^9}, {
    3.9573032861219516`*^9, 3.957303296489365*^9}, {3.9573033762538786`*^9, 
    3.957303405668708*^9}, 3.957303486065669*^9, 3.957303549635273*^9, {
    3.9573038941945143`*^9, 3.9573039277306185`*^9}, {3.957303987172159*^9, 
    3.9573039936050444`*^9}, 3.9573042231195383`*^9, {3.9573162068797884`*^9, 
    3.9573162180948133`*^9}, {3.957316343116996*^9, 3.9573163432120314`*^9}, {
    3.9573164254892297`*^9, 3.9573164446493583`*^9}, {3.957316497226901*^9, 
    3.957316563637884*^9}, {3.957316602462886*^9, 3.957316673729144*^9}, {
    3.9573167669182525`*^9, 3.957316866777085*^9}, {3.9573169067957926`*^9, 
    3.957316995326186*^9}, {3.957317106618757*^9, 3.9573171839115076`*^9}, {
    3.957317219795557*^9, 3.957317346875877*^9}, {3.957320877502676*^9, 
    3.9573209119366064`*^9}, {3.9573222116980534`*^9, 3.9573226168400974`*^9},
     3.9574876463118153`*^9, {3.9574877638282895`*^9, 3.9574878166079373`*^9},
     3.957661189280202*^9, {3.9586002027309303`*^9, 3.9586002374586163`*^9}, {
    3.958600393440003*^9, 3.958600465650628*^9}, {3.9586005106449976`*^9, 
    3.958600679115911*^9}, {3.9586116525806866`*^9, 3.9586117433212833`*^9}, {
    3.9586117879714193`*^9, 3.9586119027352405`*^9}, {3.9586119383134413`*^9, 
    3.958612036661403*^9}, 3.9586126807669706`*^9, {3.9712076838199143`*^9, 
    3.971207763059167*^9}, {3.9712082279344645`*^9, 3.9712082856304445`*^9}},
  ExpressionUUID->"dfff7479-8751-411d-8534-e93759dcec80"],
 ", where ",
 Cell[BoxData[
  RowBox[{"{", 
   RowBox[{"E", "=", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[PartialD]", "2"], "\[Phi]"}], "-", 
     RowBox[{
      FractionBox["g", 
       RowBox[{"2", "!"}]], 
      SuperscriptBox["\[Phi]", "2"]}]}]}], "}"}]], "Input",
  CellGroupingRules->{"GroupTogetherGrouping", 10003.},
  CellChangeTimes->{{3.957300211327611*^9, 3.957300227900609*^9}, {
    3.957300537352514*^9, 3.9573006999184875`*^9}, {3.9573012445414925`*^9, 
    3.957301262725711*^9}, {3.9573013690334044`*^9, 3.9573014403156486`*^9}, {
    3.957302305466386*^9, 3.9573023885739436`*^9}, {3.9573024577136145`*^9, 
    3.957302475690637*^9}, {3.957302525435525*^9, 3.9573025290120864`*^9}, {
    3.9573032861219516`*^9, 3.957303296489365*^9}, {3.9573033762538786`*^9, 
    3.957303405668708*^9}, 3.957303486065669*^9, 3.957303549635273*^9, {
    3.9573038941945143`*^9, 3.9573039277306185`*^9}, {3.957303987172159*^9, 
    3.9573039936050444`*^9}, 3.9573042231195383`*^9, {3.9573162068797884`*^9, 
    3.9573162180948133`*^9}, {3.957316343116996*^9, 3.9573163432120314`*^9}, {
    3.9573164254892297`*^9, 3.9573164446493583`*^9}, {3.957316497226901*^9, 
    3.957316563637884*^9}, {3.957316602462886*^9, 3.957316673729144*^9}, {
    3.9573167669182525`*^9, 3.957316866777085*^9}, {3.9573169067957926`*^9, 
    3.957316995326186*^9}, {3.957317106618757*^9, 3.9573171839115076`*^9}, {
    3.957317219795557*^9, 3.957317346875877*^9}, {3.957320877502676*^9, 
    3.9573209119366064`*^9}, {3.9573222116980534`*^9, 3.9573226168400974`*^9},
     3.9574876463118153`*^9, {3.9574877638282895`*^9, 3.9574878166079373`*^9},
     3.957661189280202*^9, {3.9586002027309303`*^9, 3.9586002374586163`*^9}, {
    3.958600393440003*^9, 3.958600465650628*^9}, {3.9586005106449976`*^9, 
    3.958600679115911*^9}, {3.9586116525806866`*^9, 3.9586117433212833`*^9}, {
    3.9586117879714193`*^9, 3.9586119027352405`*^9}, {3.9586119383134413`*^9, 
    3.958612036661403*^9}, 3.9586126807669706`*^9, {3.9712076838199143`*^9, 
    3.971207763059167*^9}, {3.9712082279344645`*^9, 3.9712082856304445`*^9}},
  ExpressionUUID->"c13bdbc0-f64e-4e1b-963e-c5fc4f06c3f0"]
}], "Text",
 CellChangeTimes->{
  3.985140049296424*^9, 3.985140509551508*^9, {3.985140550062483*^9, 
   3.9851405605851865`*^9}, {3.985142774157771*^9, 3.985142774157771*^9}, {
   3.9851430929685144`*^9, 3.9851430944488244`*^9}, {3.985227695517559*^9, 
   3.985227766677183*^9}, {3.985228147997215*^9, 3.985228147997215*^9}, 
   3.985228988977894*^9},ExpressionUUID->"e8cfd1dd-9718-47a0-a566-\
54278c628a96"],

Cell[BoxData[
 RowBox[{
  RowBox[{"phi3dim4transM", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "1"},
       {"0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Code",
 CellChangeTimes->{{3.9851386295647173`*^9, 3.9851387140267735`*^9}, {
   3.985138947085509*^9, 3.9851389614664946`*^9}, {3.9851394687641144`*^9, 
   3.9851394871128387`*^9}, {3.98513953418521*^9, 3.9851395485475883`*^9}, {
   3.9851404257456226`*^9, 3.9851404281867056`*^9}, 3.9851408084715705`*^9, {
   3.985142806224744*^9, 3.985142838302039*^9}, {3.9851455596408243`*^9, 
   3.985145561881339*^9}, 3.985300015068679*^9, 3.985310258416871*^9},
 CellLabel->
  "In[264]:=",ExpressionUUID->"738adf46-e675-4675-9b25-c2f4fee4235f"],

Cell[BoxData[
 RowBox[{"phi3dim4gammanew", "=", 
  RowBox[{"phi3dim4transM", ".", "phi3dim4gamma", ".", 
   RowBox[{"Inverse", "[", "phi3dim4transM", "]"}]}]}]], "Code",
 CellChangeTimes->{{3.9851386295647173`*^9, 3.9851387140267735`*^9}, {
   3.985138947085509*^9, 3.9851389614664946`*^9}, {3.9851394687641144`*^9, 
   3.9851394871128387`*^9}, {3.98513953418521*^9, 3.9851395485475883`*^9}, {
   3.9851404257456226`*^9, 3.9851404281867056`*^9}, 3.9851408084715705`*^9, {
   3.985142806224744*^9, 3.985142838302039*^9}, {3.9851455596408243`*^9, 
   3.985145561881339*^9}, 3.985300015068679*^9, 3.985310258416871*^9, {
   3.9853103546038775`*^9, 3.985310413456245*^9}},
 CellLabel->
  "In[266]:=",ExpressionUUID->"318fc6a6-dc4f-4478-b8d1-d5525cbc764c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["dimension \[CapitalDelta]=6", "Subsection",
 CellChangeTimes->{{3.9851386108901763`*^9, 3.9851386190975246`*^9}, {
  3.9851389502810154`*^9, 3.9851389531637974`*^9}, {3.9851394377219543`*^9, 
  3.9851394599380727`*^9}, {3.9851395283781233`*^9, 
  3.9851395288657804`*^9}},ExpressionUUID->"bba11dd5-b5ef-4fdd-a440-\
1e67676ff960"],

Cell[TextData[{
 "operator basis: ",
 Cell[BoxData[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox["g", "2"], 
      RowBox[{"3", "!"}]], 
     SuperscriptBox["\[Phi]", "3"]}], ",", 
    RowBox[{
     FractionBox["g", 
      RowBox[{"2", "!"}]], 
     RowBox[{
      SuperscriptBox["\[PartialD]", "2"], 
      SuperscriptBox["\[Phi]", "2"]}]}], ",", 
    RowBox[{
     FractionBox["g", "2"], "\[Phi]", 
     RowBox[{
      SuperscriptBox["\[PartialD]", "2"], "\[Phi]"}]}], ",", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[PartialD]", "2"], ")"}], "2"], "\[Phi]"}]}], "}"}]], 
  "Input",
  CellGroupingRules->{"GroupTogetherGrouping", 10003.},
  CellChangeTimes->{{3.957300211327611*^9, 3.957300227900609*^9}, {
    3.957300537352514*^9, 3.9573006999184875`*^9}, {3.9573012445414925`*^9, 
    3.957301262725711*^9}, {3.9573013690334044`*^9, 3.9573014403156486`*^9}, {
    3.957302305466386*^9, 3.9573023885739436`*^9}, {3.9573024577136145`*^9, 
    3.957302475690637*^9}, {3.957302525435525*^9, 3.9573025290120864`*^9}, {
    3.9573032861219516`*^9, 3.957303296489365*^9}, {3.9573033762538786`*^9, 
    3.957303405668708*^9}, 3.957303486065669*^9, 3.957303549635273*^9, {
    3.9573038941945143`*^9, 3.9573039277306185`*^9}, {3.957303987172159*^9, 
    3.9573039936050444`*^9}, 3.9573042231195383`*^9, {3.9573162068797884`*^9, 
    3.9573162180948133`*^9}, {3.957316343116996*^9, 3.9573163432120314`*^9}, {
    3.9573164254892297`*^9, 3.9573164446493583`*^9}, {3.957316497226901*^9, 
    3.957316563637884*^9}, {3.957316602462886*^9, 3.957316673729144*^9}, {
    3.9573167669182525`*^9, 3.957316866777085*^9}, {3.9573169067957926`*^9, 
    3.957316995326186*^9}, {3.957317106618757*^9, 3.9573171839115076`*^9}, {
    3.957317219795557*^9, 3.957317346875877*^9}, {3.957320877502676*^9, 
    3.9573209119366064`*^9}, {3.9573222116980534`*^9, 3.9573226168400974`*^9},
     3.9574876463118153`*^9, {3.9574877638282895`*^9, 3.9574878166079373`*^9},
     3.957661189280202*^9, 3.963538217595217*^9, {3.964150636136198*^9, 
    3.964150668352358*^9}, {3.971213739930456*^9, 3.971213793301343*^9}},
  ExpressionUUID->"53bc9873-ca4d-4035-bac6-e29d1c258205"]
}], "Text",
 CellChangeTimes->{
  3.985140049296424*^9, 3.985227770009904*^9, {3.9852281480002112`*^9, 
   3.9852281480022125`*^9}, 
   3.985228990800396*^9},ExpressionUUID->"dee32cdd-c17b-4530-8e19-\
875830b5082e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"phi3dim6gamma", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"5", " ", 
            SuperscriptBox["g", "2"]}], "4"]}], "-", 
         FractionBox[
          RowBox[{"427", " ", 
           SuperscriptBox["g", "4"]}], "144"]}], 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["g", "4"], "36"]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["g", "2"], "3"]}], "-", 
         FractionBox[
          RowBox[{"13", " ", 
           SuperscriptBox["g", "4"]}], "54"]}], 
        FractionBox[
         SuperscriptBox["g", "4"], "144"]},
       {"0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["g", "2"], "12"]}], "-", 
         FractionBox[
          RowBox[{"13", " ", 
           SuperscriptBox["g", "4"]}], "432"]}], "0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["g", "2"], "6"]}], "-", 
         FractionBox[
          RowBox[{"13", " ", 
           SuperscriptBox["g", "4"]}], "216"]}]},
       {
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["g", "2"]}], "+", 
         FractionBox[
          RowBox[{"23", " ", 
           SuperscriptBox["g", "4"]}], "4"]}], 
        FractionBox[
         SuperscriptBox["g", "4"], "24"], 
        RowBox[{
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox["g", "2"]}], "4"], "+", 
         FractionBox[
          RowBox[{"59", " ", 
           SuperscriptBox["g", "4"]}], "48"]}], 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["g", "4"], "96"]}]},
       {"0", "0", "0", 
        RowBox[{
         FractionBox[
          SuperscriptBox["g", "2"], "12"], "+", 
         FractionBox[
          RowBox[{"13", " ", 
           SuperscriptBox["g", "4"]}], "432"]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Code",
 CellChangeTimes->{{3.9851386295647173`*^9, 3.9851387140267735`*^9}, {
   3.985138947085509*^9, 3.9851389614664946`*^9}, {3.9851394687641144`*^9, 
   3.9851394871128387`*^9}, {3.98513953418521*^9, 3.9851395485475883`*^9}, 
   3.9853102603404856`*^9},ExpressionUUID->"7ddba08d-5cdf-49e5-b06c-\
35f578f667fa"],

Cell[TextData[{
 "new operator basis: ",
 Cell[BoxData[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox["g", "2"], 
      RowBox[{"3", "!"}]], 
     SuperscriptBox["\[Phi]", "3"]}], ",", "g\[Phi]E", ",", 
    RowBox[{
     SuperscriptBox["\[PartialD]", "2"], "E"}], ",", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[PartialD]", "2"], ")"}], "2"], "\[Phi]"}]}], "}"}]], 
  "Input",
  CellGroupingRules->{"GroupTogetherGrouping", 10003.},
  CellChangeTimes->{{3.957300211327611*^9, 3.957300227900609*^9}, {
    3.957300537352514*^9, 3.9573006999184875`*^9}, {3.9573012445414925`*^9, 
    3.957301262725711*^9}, {3.9573013690334044`*^9, 3.9573014403156486`*^9}, {
    3.957302305466386*^9, 3.9573023885739436`*^9}, {3.9573024577136145`*^9, 
    3.957302475690637*^9}, {3.957302525435525*^9, 3.9573025290120864`*^9}, {
    3.9573032861219516`*^9, 3.957303296489365*^9}, {3.9573033762538786`*^9, 
    3.957303405668708*^9}, 3.957303486065669*^9, 3.957303549635273*^9, {
    3.9573038941945143`*^9, 3.9573039277306185`*^9}, {3.957303987172159*^9, 
    3.9573039936050444`*^9}, 3.9573042231195383`*^9, {3.9573162068797884`*^9, 
    3.9573162180948133`*^9}, {3.957316343116996*^9, 3.9573163432120314`*^9}, {
    3.9573164254892297`*^9, 3.9573164446493583`*^9}, {3.957316497226901*^9, 
    3.957316563637884*^9}, {3.957316602462886*^9, 3.957316673729144*^9}, {
    3.9573167669182525`*^9, 3.957316866777085*^9}, {3.9573169067957926`*^9, 
    3.957316995326186*^9}, {3.957317106618757*^9, 3.9573171839115076`*^9}, {
    3.957317219795557*^9, 3.957317346875877*^9}, {3.957320877502676*^9, 
    3.9573209119366064`*^9}, {3.9573222116980534`*^9, 3.9573226168400974`*^9},
     3.9574876463118153`*^9, {3.9574877638282895`*^9, 3.9574878166079373`*^9},
     3.957661189280202*^9, 3.963538217595217*^9, {3.964150636136198*^9, 
    3.964150668352358*^9}, {3.971213739930456*^9, 3.971213793301343*^9}},
  ExpressionUUID->"74abbf11-a940-45c4-9dd7-d01a610c9856"]
}], "Text",
 CellChangeTimes->{
  3.985140049296424*^9, 3.985140509551508*^9, {3.985140550062483*^9, 
   3.9851405605851865`*^9}, {3.985142774157771*^9, 3.985142774157771*^9}, {
   3.9851430929685144`*^9, 3.9851430944488244`*^9}, {3.985145598998364*^9, 
   3.9851456520023823`*^9}, 3.9852277797141438`*^9, {3.985228148005211*^9, 
   3.9852281480072136`*^9}, 
   3.985228992034098*^9},ExpressionUUID->"a0b6bace-a197-4104-a136-\
d5895833734b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"phi3dim6transM", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0"},
       {"3", "0", "2", "0"},
       {"0", "1", "0", "1"},
       {"0", "0", "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Code",
 CellChangeTimes->{{3.9851386295647173`*^9, 3.9851387140267735`*^9}, {
   3.985138947085509*^9, 3.9851389614664946`*^9}, {3.9851394687641144`*^9, 
   3.9851394871128387`*^9}, {3.98513953418521*^9, 3.9851395485475883`*^9}, {
   3.9851404257456226`*^9, 3.9851404281867056`*^9}, 3.9851408084715705`*^9, {
   3.985142806224744*^9, 3.985142838302039*^9}, {3.9851455596408243`*^9, 
   3.985145573464204*^9}, 3.9851460039641237`*^9, 
   3.9853102617927995`*^9},ExpressionUUID->"8ca20f59-6d9a-4fb3-80a5-\
ad0b3bc9fd87"],

Cell[BoxData[
 RowBox[{"phi3dim6gammanew", "=", 
  RowBox[{"phi3dim6transM", ".", "phi3dim6gamma", ".", 
   RowBox[{"Inverse", "[", "phi3dim6transM", "]"}]}]}]], "Code",
 CellChangeTimes->{{3.9851386295647173`*^9, 3.9851387140267735`*^9}, {
   3.985138947085509*^9, 3.9851389614664946`*^9}, {3.9851394687641144`*^9, 
   3.9851394871128387`*^9}, {3.98513953418521*^9, 3.9851395485475883`*^9}, {
   3.9851404257456226`*^9, 3.9851404281867056`*^9}, 3.9851408084715705`*^9, {
   3.985142806224744*^9, 3.985142838302039*^9}, {3.9851455596408243`*^9, 
   3.985145561881339*^9}, 3.985300015068679*^9, 3.985310258416871*^9, {
   3.9853103546038775`*^9, 3.985310413456245*^9}, {3.9853104454938726`*^9, 
   3.985310454368437*^9}},ExpressionUUID->"8b4f15f4-71ff-4b98-95e0-\
eccb02181f44"]
}, Open  ]],

Cell[CellGroupData[{

Cell["dimension \[CapitalDelta]=8", "Subsection",
 CellChangeTimes->{{3.9851386108901763`*^9, 3.9851386190975246`*^9}, {
  3.9851389502810154`*^9, 3.9851389531637974`*^9}, {3.9851394377219543`*^9, 
  3.9851394599380727`*^9}, {3.9851395283781233`*^9, 3.9851395288657804`*^9}, {
  3.985140200035647*^9, 
  3.985140200440551*^9}},ExpressionUUID->"b343089d-c75b-4aca-b0af-\
d5cf79928cf2"],

Cell[TextData[{
 "operator basis: ",
 Cell[BoxData[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox["g", "3"], 
      RowBox[{"4", "!"}]], 
     SuperscriptBox["\[Phi]", "4"]}], ",", 
    RowBox[{
     FractionBox[
      SuperscriptBox["g", "2"], 
      RowBox[{"3", "!"}]], 
     RowBox[{
      SuperscriptBox["\[PartialD]", "2"], 
      SuperscriptBox["\[Phi]", "3"]}]}], ",", 
    RowBox[{
     FractionBox[
      SuperscriptBox["g", "2"], 
      RowBox[{
       RowBox[{"2", "!"}], "3"}]], 
     SuperscriptBox["\[Phi]", "2"], 
     RowBox[{
      SuperscriptBox["\[PartialD]", "2"], "\[Phi]"}]}], ",", 
    RowBox[{
     FractionBox["g", 
      RowBox[{"2", "!"}]], 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[PartialD]", "2"], ")"}], "2"], 
     SuperscriptBox["\[Phi]", "2"]}], ",", 
    RowBox[{
     FractionBox["g", "2"], "\[Phi]", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[PartialD]", "2"], ")"}], "2"], "\[Phi]"}], ",", 
    RowBox[{
     FractionBox["g", "2"], 
     RowBox[{
      SuperscriptBox["\[PartialD]", "2"], "\[Phi]"}], 
     RowBox[{
      SuperscriptBox["\[PartialD]", "2"], "\[Phi]"}]}], ",", 
    RowBox[{
     FractionBox["g", "2"], 
     RowBox[{
      SubscriptBox["\[PartialD]", "\[Mu]"], "\[Phi]"}], 
     RowBox[{
      SuperscriptBox["\[PartialD]", "2"], 
      RowBox[{
       SuperscriptBox["\[PartialD]", "\[Mu]"], "\[Phi]"}]}]}], ",", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[PartialD]", "2"], ")"}], "3"], "\[Phi]"}]}], "}"}]], 
  "Input",
  CellGroupingRules->{"GroupTogetherGrouping", 10003.},
  CellChangeTimes->{{3.957300211327611*^9, 3.957300227900609*^9}, {
    3.957300537352514*^9, 3.9573006999184875`*^9}, {3.9573012445414925`*^9, 
    3.957301262725711*^9}, {3.9573013690334044`*^9, 3.9573014403156486`*^9}, {
    3.957302305466386*^9, 3.9573023885739436`*^9}, {3.9573024577136145`*^9, 
    3.957302475690637*^9}, {3.957302525435525*^9, 3.9573025290120864`*^9}, {
    3.9573032861219516`*^9, 3.957303296489365*^9}, {3.9573033762538786`*^9, 
    3.957303405668708*^9}, 3.957303486065669*^9, 3.957303549635273*^9, {
    3.9573038941945143`*^9, 3.9573039277306185`*^9}, {3.957303987172159*^9, 
    3.9573039936050444`*^9}, 3.9573042231195383`*^9, {3.9573162068797884`*^9, 
    3.9573162180948133`*^9}, {3.957316343116996*^9, 3.9573163432120314`*^9}, {
    3.9573164254892297`*^9, 3.9573164446493583`*^9}, {3.957316497226901*^9, 
    3.957316563637884*^9}, {3.957316602462886*^9, 3.957316673729144*^9}, {
    3.9573167669182525`*^9, 3.957316866777085*^9}, {3.9573169067957926`*^9, 
    3.957316995326186*^9}, {3.957317106618757*^9, 3.9573171839115076`*^9}, {
    3.957317219795557*^9, 3.957317346875877*^9}, {3.957320877502676*^9, 
    3.9573209119366064`*^9}, {3.9573222116980534`*^9, 3.9573226168400974`*^9},
     3.9574876463118153`*^9, {3.9574877638282895`*^9, 3.9574878166079373`*^9},
     3.957661189280202*^9, 3.963538217595217*^9, {3.964150636136198*^9, 
    3.964150668352358*^9}, {3.971213739930456*^9, 3.971213793301343*^9}},
  ExpressionUUID->"662bcd64-9308-4e6a-9201-a6d17f867424"]
}], "Text",
 CellChangeTimes->{
  3.985140049296424*^9, {3.985140218850028*^9, 3.9851402209319315`*^9}, {
   3.9851405830068827`*^9, 3.985140584492202*^9}, {3.985225632032059*^9, 
   3.98522563288995*^9}, 3.98522778163913*^9, {3.985228148010215*^9, 
   3.9852281480182123`*^9}, 
   3.9852289946767035`*^9},ExpressionUUID->"c3758fde-3c73-405f-b5d4-\
f8f9bd1e2a81"],

Cell[BoxData[
 RowBox[{
  RowBox[{"phi3dim8gamma", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"41", " ", 
            SuperscriptBox["g", "2"]}], "12"]}], "-", 
         FractionBox[
          RowBox[{"4619", " ", 
           SuperscriptBox["g", "4"]}], "432"]}], 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["g", "4"], "36"]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["g", "2"], "2"]}], "-", 
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox["g", "4"]}], "8"]}], "0", 
        FractionBox[
         SuperscriptBox["g", "4"], "72"], "0", "0", "0"},
       {"0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"5", " ", 
            SuperscriptBox["g", "2"]}], "4"]}], "-", 
         FractionBox[
          RowBox[{"427", " ", 
           SuperscriptBox["g", "4"]}], "144"]}], "0", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["g", "4"], "36"]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["g", "2"], "3"]}], "-", 
         FractionBox[
          RowBox[{"13", " ", 
           SuperscriptBox["g", "4"]}], "54"]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["g", "2"], "3"]}], "-", 
         FractionBox[
          RowBox[{"13", " ", 
           SuperscriptBox["g", "4"]}], "54"]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["g", "2"]}], "3"]}], "-", 
         FractionBox[
          RowBox[{"13", " ", 
           SuperscriptBox["g", "4"]}], "27"]}], 
        FractionBox[
         SuperscriptBox["g", "4"], "144"]},
       {
        RowBox[{
         RowBox[{"8", " ", 
          SuperscriptBox["g", "2"]}], "+", 
         RowBox[{"23", " ", 
          SuperscriptBox["g", "4"]}]}], 
        FractionBox[
         SuperscriptBox["g", "4"], "18"], 
        RowBox[{
         FractionBox[
          RowBox[{"17", " ", 
           SuperscriptBox["g", "2"]}], "12"], "+", 
         FractionBox[
          RowBox[{"863", " ", 
           SuperscriptBox["g", "4"]}], "432"]}], "0", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["g", "4"], "36"]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["g", "2"], "9"]}], "-", 
         FractionBox[
          RowBox[{"13", " ", 
           SuperscriptBox["g", "4"]}], "324"]}], "0", "0"},
       {"0", "0", "0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["g", "2"], "12"]}], "-", 
         FractionBox[
          RowBox[{"13", " ", 
           SuperscriptBox["g", "4"]}], "432"]}], "0", "0", "0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["g", "2"], "6"]}], "-", 
         FractionBox[
          RowBox[{"13", " ", 
           SuperscriptBox["g", "4"]}], "216"]}]},
       {
        RowBox[{
         RowBox[{
          RowBox[{"-", "12"}], " ", 
          SuperscriptBox["g", "2"]}], "-", 
         FractionBox[
          RowBox[{"69", " ", 
           SuperscriptBox["g", "4"]}], "2"]}], 
        RowBox[{
         SuperscriptBox["g", "2"], "+", 
         FractionBox[
          RowBox[{"11", " ", 
           SuperscriptBox["g", "4"]}], "6"]}], 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["g", "2"]}], "-", 
         FractionBox[
          RowBox[{"61", " ", 
           SuperscriptBox["g", "4"]}], "36"]}], 
        FractionBox[
         SuperscriptBox["g", "4"], "72"], 
        RowBox[{
         FractionBox[
          RowBox[{"11", " ", 
           SuperscriptBox["g", "2"]}], "12"], "+", 
         FractionBox[
          RowBox[{"445", " ", 
           SuperscriptBox["g", "4"]}], "432"]}], 
        RowBox[{
         FractionBox[
          SuperscriptBox["g", "2"], "3"], "+", 
         FractionBox[
          RowBox[{"13", " ", 
           SuperscriptBox["g", "4"]}], "72"]}], 
        RowBox[{
         FractionBox[
          SuperscriptBox["g", "2"], "3"], "+", 
         FractionBox[
          RowBox[{"13", " ", 
           SuperscriptBox["g", "4"]}], "54"]}], 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["g", "4"], "288"]}]},
       {
        RowBox[{
         RowBox[{
          RowBox[{"-", "12"}], " ", 
          SuperscriptBox["g", "2"]}], "-", 
         FractionBox[
          RowBox[{"69", " ", 
           SuperscriptBox["g", "4"]}], "2"]}], 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["g", "4"], "12"]}], 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["g", "2"]}], "-", 
         FractionBox[
          RowBox[{"61", " ", 
           SuperscriptBox["g", "4"]}], "36"]}], "0", 
        FractionBox[
         SuperscriptBox["g", "4"], "24"], 
        RowBox[{
         FractionBox[
          RowBox[{"11", " ", 
           SuperscriptBox["g", "2"]}], "12"], "+", 
         FractionBox[
          RowBox[{"401", " ", 
           SuperscriptBox["g", "4"]}], "432"]}], "0", "0"},
       {
        RowBox[{
         RowBox[{"12", " ", 
          SuperscriptBox["g", "2"]}], "+", 
         FractionBox[
          RowBox[{"69", " ", 
           SuperscriptBox["g", "4"]}], "2"]}], 
        RowBox[{
         SuperscriptBox["g", "2"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["g", "4"]}]}], 
        RowBox[{
         SuperscriptBox["g", "2"], "+", 
         FractionBox[
          RowBox[{"61", " ", 
           SuperscriptBox["g", "4"]}], "36"]}], 
        FractionBox[
         SuperscriptBox["g", "4"], "72"], 
        RowBox[{
         FractionBox[
          SuperscriptBox["g", "2"], "6"], "+", 
         FractionBox[
          RowBox[{"17", " ", 
           SuperscriptBox["g", "4"]}], "216"]}], 
        FractionBox[
         RowBox[{"13", " ", 
          SuperscriptBox["g", "4"]}], "216"], 
        RowBox[{
         FractionBox[
          RowBox[{"13", " ", 
           SuperscriptBox["g", "2"]}], "12"], "+", 
         FractionBox[
          RowBox[{"479", " ", 
           SuperscriptBox["g", "4"]}], "432"]}], 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["g", "4"], "288"]}]},
       {"0", "0", "0", "0", "0", "0", "0", 
        RowBox[{
         FractionBox[
          SuperscriptBox["g", "2"], "12"], "+", 
         FractionBox[
          RowBox[{"13", " ", 
           SuperscriptBox["g", "4"]}], "432"]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Code",
 CellChangeTimes->{{3.9851386295647173`*^9, 3.9851387140267735`*^9}, {
   3.985138947085509*^9, 3.9851389614664946`*^9}, {3.9851394687641144`*^9, 
   3.9851394871128387`*^9}, {3.98513953418521*^9, 3.9851395485475883`*^9}, 
   3.985140277085742*^9, {3.985140313513157*^9, 3.985140314013671*^9}, 
   3.985310263781646*^9},ExpressionUUID->"2d062924-b4af-4f25-8cb3-\
98c595575783"],

Cell[TextData[{
 "new operator basis: ",
 Cell[BoxData[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox["g", "3"], 
      RowBox[{"4", "!"}]], 
     SuperscriptBox["\[Phi]", "4"]}], ",", 
    RowBox[{"g\[Phi]", 
     RowBox[{
      SuperscriptBox["\[PartialD]", "2"], "E"}]}], ",", 
    SuperscriptBox["gE", "2"], ",", 
    RowBox[{"gE", 
     RowBox[{
      SuperscriptBox["\[PartialD]", "2"], "\[Phi]"}]}], ",", 
    RowBox[{
     FractionBox["g", 
      RowBox[{"3", "!"}]], 
     RowBox[{
      SuperscriptBox["\[PartialD]", "2"], 
      SuperscriptBox["\[Phi]", "3"]}]}], ",", 
    RowBox[{"g", 
     RowBox[{
      SuperscriptBox["\[PartialD]", "2"], 
      RowBox[{"(", "\[Phi]E", ")"}]}]}], ",", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[PartialD]", "2"], ")"}], "2"], "E"}], ",", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[PartialD]", "2"], ")"}], "3"], "\[Phi]"}]}], "}"}]], 
  "Input",
  CellGroupingRules->{"GroupTogetherGrouping", 10003.},
  CellChangeTimes->{{3.957300211327611*^9, 3.957300227900609*^9}, {
    3.957300537352514*^9, 3.9573006999184875`*^9}, {3.9573012445414925`*^9, 
    3.957301262725711*^9}, {3.9573013690334044`*^9, 3.9573014403156486`*^9}, {
    3.957302305466386*^9, 3.9573023885739436`*^9}, {3.9573024577136145`*^9, 
    3.957302475690637*^9}, {3.957302525435525*^9, 3.9573025290120864`*^9}, {
    3.9573032861219516`*^9, 3.957303296489365*^9}, {3.9573033762538786`*^9, 
    3.957303405668708*^9}, 3.957303486065669*^9, 3.957303549635273*^9, {
    3.9573038941945143`*^9, 3.9573039277306185`*^9}, {3.957303987172159*^9, 
    3.9573039936050444`*^9}, 3.9573042231195383`*^9, {3.9573162068797884`*^9, 
    3.9573162180948133`*^9}, {3.957316343116996*^9, 3.9573163432120314`*^9}, {
    3.9573164254892297`*^9, 3.9573164446493583`*^9}, {3.957316497226901*^9, 
    3.957316563637884*^9}, {3.957316602462886*^9, 3.957316673729144*^9}, {
    3.9573167669182525`*^9, 3.957316866777085*^9}, {3.9573169067957926`*^9, 
    3.957316995326186*^9}, {3.957317106618757*^9, 3.9573171839115076`*^9}, {
    3.957317219795557*^9, 3.957317346875877*^9}, {3.957320877502676*^9, 
    3.9573209119366064`*^9}, {3.9573222116980534`*^9, 3.9573226168400974`*^9},
     3.9574876463118153`*^9, {3.9574877638282895`*^9, 3.9574878166079373`*^9},
     3.957661189280202*^9, 3.963538217595217*^9, {3.964150636136198*^9, 
    3.964150668352358*^9}, {3.971213739930456*^9, 3.971213793301343*^9}},
  ExpressionUUID->"9e031ca2-51ab-4421-ab6e-1361ddf903eb"]
}], "Text",
 CellChangeTimes->{
  3.985140049296424*^9, 3.985140509551508*^9, {3.985140550062483*^9, 
   3.9851405605851865`*^9}, {3.985142774157771*^9, 3.985142774157771*^9}, {
   3.9851430929685144`*^9, 3.9851430944488244`*^9}, {3.985145598998364*^9, 
   3.9851456520023823`*^9}, 3.985146062342988*^9, {3.985146252732593*^9, 
   3.9851462843700867`*^9}, {3.9852274578388987`*^9, 3.985227663908007*^9}, 
   3.9852277837704663`*^9, {3.985228148022211*^9, 3.985228148029215*^9}, {
   3.9852284735934725`*^9, 3.9852284769058185`*^9}, 
   3.985228996537408*^9},ExpressionUUID->"76864b8b-8d25-42a5-85ac-\
15f506080302"],

Cell[BoxData[
 RowBox[{
  RowBox[{"phi3dim6transM", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "1", "3", "0", "2", "0", "0", "0"},
       {"6", "0", "6", "0", "0", "2", "0", "0"},
       {"0", "0", "3", "0", "0", "2", "0", "0"},
       {"0", "1", "0", "0", "0", "0", "0", "0"},
       {"0", "3", "0", "0", "2", "2", "4", "0"},
       {"0", "0", "0", "1", "0", "0", "0", "1"},
       {"0", "0", "0", "0", "0", "0", "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Code",
 CellChangeTimes->{{3.9851386295647173`*^9, 3.9851387140267735`*^9}, {
   3.985138947085509*^9, 3.9851389614664946`*^9}, {3.9851394687641144`*^9, 
   3.9851394871128387`*^9}, {3.98513953418521*^9, 3.9851395485475883`*^9}, {
   3.9851404257456226`*^9, 3.9851404281867056`*^9}, 3.9851408084715705`*^9, {
   3.985142806224744*^9, 3.985142838302039*^9}, {3.9851455596408243`*^9, 
   3.985145573464204*^9}, 3.9851460039641237`*^9, 3.9852263702629004`*^9, 
   3.985231801208892*^9, 3.985231850682362*^9, 
   3.9853102654555845`*^9},ExpressionUUID->"32dfc9fc-5581-46c7-89ee-\
7b84eeae4eb5"],

Cell[BoxData[
 RowBox[{"phi3dim8gammanew", "=", 
  RowBox[{"phi3dim8transM", ".", "phi3dim8gamma", ".", 
   RowBox[{"Inverse", "[", "phi3dim8transM", "]"}]}]}]], "Code",
 CellChangeTimes->{{3.9851386295647173`*^9, 3.9851387140267735`*^9}, {
   3.985138947085509*^9, 3.9851389614664946`*^9}, {3.9851394687641144`*^9, 
   3.9851394871128387`*^9}, {3.98513953418521*^9, 3.9851395485475883`*^9}, {
   3.9851404257456226`*^9, 3.9851404281867056`*^9}, 3.9851408084715705`*^9, {
   3.985142806224744*^9, 3.985142838302039*^9}, {3.9851455596408243`*^9, 
   3.985145561881339*^9}, 3.985300015068679*^9, 3.985310258416871*^9, {
   3.9853103546038775`*^9, 3.985310413456245*^9}, {3.985310463723916*^9, 
   3.9853104731101294`*^9}},ExpressionUUID->"84f386b1-7019-447c-a7d4-\
8f86a839cca3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["dimension \[CapitalDelta]=10", "Subsection",
 CellChangeTimes->{{3.9851386108901763`*^9, 3.9851386190975246`*^9}, {
  3.9851389502810154`*^9, 3.9851389531637974`*^9}, {3.9851394377219543`*^9, 
  3.9851394599380727`*^9}, {3.9851395283781233`*^9, 3.9851395288657804`*^9}, {
  3.985140203093316*^9, 
  3.9851402034581795`*^9}},ExpressionUUID->"7f1bdaab-f5f2-42ef-8270-\
522fee99b060"],

Cell[TextData[{
 "operator basis: ",
 Cell[BoxData[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox["g", "4"], 
      RowBox[{"5", "!"}]], 
     SuperscriptBox["\[Phi]", "5"]}], ",", 
    RowBox[{
     FractionBox[
      SuperscriptBox["g", "3"], 
      RowBox[{"4", "!"}]], 
     RowBox[{
      SuperscriptBox["\[PartialD]", "2"], 
      SuperscriptBox["\[Phi]", "4"]}]}], ",", 
    RowBox[{
     FractionBox[
      SuperscriptBox["g", "3"], 
      RowBox[{
       RowBox[{"3", "!"}], "4"}]], 
     SuperscriptBox["\[Phi]", "3"], 
     RowBox[{
      SuperscriptBox["\[PartialD]", "2"], "\[Phi]"}]}], ",", 
    RowBox[{
     FractionBox[
      SuperscriptBox["g", "2"], 
      RowBox[{"3", "!"}]], 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[PartialD]", "2"], ")"}], "2"], 
     SuperscriptBox["\[Phi]", "3"]}], ",", 
    RowBox[{
     FractionBox[
      SuperscriptBox["g", "2"], 
      RowBox[{
       RowBox[{"2", "!"}], "3"}]], 
     SuperscriptBox["\[Phi]", "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[PartialD]", "2"], ")"}], "2"], "\[Phi]"}], ",", 
    RowBox[{
     FractionBox[
      SuperscriptBox["g", "2"], 
      RowBox[{
       RowBox[{"2", "!"}], "3"}]], "\[Phi]", 
     RowBox[{
      SuperscriptBox["\[PartialD]", "2"], "\[Phi]"}], 
     RowBox[{
      SuperscriptBox["\[PartialD]", "2"], "\[Phi]"}]}], ",", 
    RowBox[{
     FractionBox[
      SuperscriptBox["g", "2"], 
      RowBox[{
       RowBox[{"2", "!"}], "3"}]], 
     RowBox[{
      SuperscriptBox["\[PartialD]", "2"], "\[Phi]"}], 
     RowBox[{
      SuperscriptBox["\[PartialD]", "\[Mu]"], "\[Phi]"}], 
     RowBox[{
      SubscriptBox["\[PartialD]", "\[Mu]"], "\[Phi]"}]}], ",", 
    RowBox[{
     FractionBox[
      SuperscriptBox["g", "2"], "6"], "\[Phi]", 
     RowBox[{
      SuperscriptBox["\[PartialD]", "\[Mu]"], "\[Phi]"}], 
     RowBox[{
      SuperscriptBox["\[PartialD]", "2"], 
      RowBox[{
       SubscriptBox["\[PartialD]", "\[Mu]"], "\[Phi]"}]}]}], ",", 
    RowBox[{
     FractionBox[
      SuperscriptBox["g", "2"], 
      RowBox[{
       RowBox[{"2", "!"}], "3"}]], "\[Phi]", 
     RowBox[{
      SuperscriptBox["\[PartialD]", "\[Mu]"], 
      RowBox[{
       SuperscriptBox["\[PartialD]", "\[Nu]"], "\[Phi]"}]}], 
     RowBox[{
      SubscriptBox["\[PartialD]", "\[Mu]"], 
      RowBox[{
       SubscriptBox["\[PartialD]", "\[Nu]"], "\[Phi]"}]}]}], ",", 
    RowBox[{
     FractionBox["g", 
      RowBox[{"2", "!"}]], 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[PartialD]", "2"], ")"}], "3"], 
     SuperscriptBox["\[Phi]", "2"]}], ",", 
    RowBox[{
     FractionBox["g", "2"], "\[Phi]", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[PartialD]", "2"], ")"}], "3"], "\[Phi]"}], ",", 
    RowBox[{
     FractionBox["g", "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[PartialD]", "2"], ")"}], "2"], "\[Phi]", 
     RowBox[{
      SuperscriptBox["\[PartialD]", "2"], "\[Phi]"}]}], ",", 
    RowBox[{
     FractionBox["g", "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[PartialD]", "2"], ")"}], "2"], 
     RowBox[{
      SuperscriptBox["\[PartialD]", "\[Mu]"], "\[Phi]"}], 
     RowBox[{
      SubscriptBox["\[PartialD]", "\[Mu]"], "\[Phi]"}]}], ",", 
    RowBox[{
     FractionBox["g", "2"], 
     RowBox[{
      SuperscriptBox["\[PartialD]", "2"], 
      RowBox[{
       SuperscriptBox["\[PartialD]", "\[Mu]"], 
       RowBox[{
        SuperscriptBox["\[PartialD]", "\[Nu]"], "\[Phi]"}]}]}], 
     RowBox[{
      SubscriptBox["\[PartialD]", "\[Mu]"], 
      RowBox[{
       SubscriptBox["\[PartialD]", "\[Nu]"], "\[Phi]"}]}]}], ",", 
    RowBox[{
     FractionBox["g", "2"], 
     RowBox[{
      SuperscriptBox["\[PartialD]", "2"], 
      RowBox[{
       SuperscriptBox["\[PartialD]", "\[Mu]"], "\[Phi]"}]}], 
     RowBox[{
      SuperscriptBox["\[PartialD]", "2"], 
      RowBox[{
       SubscriptBox["\[PartialD]", "\[Mu]"], "\[Phi]"}]}]}], ",", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[PartialD]", "2"], ")"}], "4"], "\[Phi]"}]}], "}"}]], 
  "Input",
  CellGroupingRules->{"GroupTogetherGrouping", 10003.},
  CellChangeTimes->{{3.957300211327611*^9, 3.957300227900609*^9}, {
    3.957300537352514*^9, 3.9573006999184875`*^9}, {3.9573012445414925`*^9, 
    3.957301262725711*^9}, {3.9573013690334044`*^9, 3.9573014403156486`*^9}, {
    3.957302305466386*^9, 3.9573023885739436`*^9}, {3.9573024577136145`*^9, 
    3.957302475690637*^9}, {3.957302525435525*^9, 3.9573025290120864`*^9}, {
    3.9573032861219516`*^9, 3.957303296489365*^9}, {3.9573033762538786`*^9, 
    3.957303405668708*^9}, 3.957303486065669*^9, 3.957303549635273*^9, {
    3.9573038941945143`*^9, 3.9573039277306185`*^9}, {3.957303987172159*^9, 
    3.9573039936050444`*^9}, 3.9573042231195383`*^9, {3.9573162068797884`*^9, 
    3.9573162180948133`*^9}, {3.957316343116996*^9, 3.9573163432120314`*^9}, {
    3.9573164254892297`*^9, 3.9573164446493583`*^9}, {3.957316497226901*^9, 
    3.957316563637884*^9}, {3.957316602462886*^9, 3.957316673729144*^9}, {
    3.9573167669182525`*^9, 3.957316866777085*^9}, {3.9573169067957926`*^9, 
    3.957316995326186*^9}, {3.957317106618757*^9, 3.9573171839115076`*^9}, {
    3.957317219795557*^9, 3.957317346875877*^9}, {3.957320877502676*^9, 
    3.9573209119366064`*^9}, {3.9573222116980534`*^9, 3.9573226168400974`*^9},
     3.9574876463118153`*^9, {3.9574877638282895`*^9, 3.9574878166079373`*^9},
     3.957661189280202*^9, 3.963538217595217*^9, {3.964150636136198*^9, 
    3.964150668352358*^9}, {3.971213739930456*^9, 3.971213793301343*^9}},
  ExpressionUUID->"31d3462c-981a-4e8b-8b0a-3448dbbd00ec"]
}], "Text",
 CellChangeTimes->{
  3.985140049296424*^9, {3.985140239413141*^9, 3.9851402450569167`*^9}, 
   3.9851406135142283`*^9, {3.985225683877659*^9, 3.9852257308114567`*^9}, {
   3.985227786084284*^9, 3.985227789058651*^9}, {3.985228148033218*^9, 
   3.985228148062215*^9}, {3.9852289985099573`*^9, 
   3.9852289985109577`*^9}},ExpressionUUID->"8371cc3d-5b25-48aa-b6c6-\
782a6bfc5164"],

Cell[BoxData[
 RowBox[{
  RowBox[{"phi3dim10gamma", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"79", " ", 
            SuperscriptBox["g", "2"]}], "12"]}], "-", 
         FractionBox[
          RowBox[{"10855", " ", 
           SuperscriptBox["g", "4"]}], "432"]}], 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["g", "4"], "36"]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["g", "2"]}], "3"]}], "-", 
         FractionBox[
          RowBox[{"32", " ", 
           SuperscriptBox["g", "4"]}], "27"]}], "0", 
        FractionBox[
         SuperscriptBox["g", "4"], "48"], "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"41", " ", 
            SuperscriptBox["g", "2"]}], "12"]}], "-", 
         FractionBox[
          RowBox[{"4619", " ", 
           SuperscriptBox["g", "4"]}], "432"]}], "0", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["g", "4"], "36"]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["g", "2"], "2"]}], "-", 
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox["g", "4"]}], "8"]}], 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["g", "2"]}], "-", 
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox["g", "4"]}], "4"]}], 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["g", "2"]}], "-", 
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox["g", "4"]}], "4"]}], 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["g", "2"]}], "-", 
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox["g", "4"]}], "2"]}], "0", "0", 
        FractionBox[
         SuperscriptBox["g", "4"], "72"], 
        FractionBox[
         SuperscriptBox["g", "4"], "72"], 
        FractionBox[
         SuperscriptBox["g", "4"], "36"], "0", "0", "0"},
       {
        RowBox[{
         RowBox[{"15", " ", 
          SuperscriptBox["g", "2"]}], "+", 
         FractionBox[
          RowBox[{"115", " ", 
           SuperscriptBox["g", "4"]}], "2"]}], 
        FractionBox[
         SuperscriptBox["g", "4"], "16"], 
        RowBox[{
         FractionBox[
          RowBox[{"7", " ", 
           SuperscriptBox["g", "2"]}], "12"], "+", 
         FractionBox[
          RowBox[{"181", " ", 
           SuperscriptBox["g", "4"]}], "432"]}], "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["g", "4"]}], "64"]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["g", "2"], "4"]}], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["g", "4"]}], "9"]}], 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["g", "4"], "24"]}], "0", "0", "0", "0", 
        FractionBox[
         SuperscriptBox["g", "4"], "288"], "0", "0", "0", "0"},
       {"0", "0", "0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"5", " ", 
            SuperscriptBox["g", "2"]}], "4"]}], "-", 
         FractionBox[
          RowBox[{"427", " ", 
           SuperscriptBox["g", "4"]}], "144"]}], "0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["g", "4"], "36"]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["g", "2"], "3"]}], "-", 
         FractionBox[
          RowBox[{"13", " ", 
           SuperscriptBox["g", "4"]}], "54"]}], 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["g", "2"]}], "-", 
         FractionBox[
          RowBox[{"13", " ", 
           SuperscriptBox["g", "4"]}], "18"]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["g", "2"]}], "3"]}], "-", 
         FractionBox[
          RowBox[{"26", " ", 
           SuperscriptBox["g", "4"]}], "27"]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["g", "2"]}], "3"]}], "-", 
         FractionBox[
          RowBox[{"26", " ", 
           SuperscriptBox["g", "4"]}], "27"]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["g", "2"]}], "3"]}], "-", 
         FractionBox[
          RowBox[{"26", " ", 
           SuperscriptBox["g", "4"]}], "27"]}], 
        FractionBox[
         SuperscriptBox["g", "4"], "144"]},
       {
        RowBox[{
         RowBox[{
          RowBox[{"-", "40"}], " ", 
          SuperscriptBox["g", "2"]}], "-", 
         FractionBox[
          RowBox[{"460", " ", 
           SuperscriptBox["g", "4"]}], "3"]}], 
        RowBox[{
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox["g", "2"]}], "3"], "+", 
         FractionBox[
          RowBox[{"11", " ", 
           SuperscriptBox["g", "4"]}], "3"]}], 
        FractionBox[
         RowBox[{"28", " ", 
          SuperscriptBox["g", "4"]}], "27"], 
        FractionBox[
         SuperscriptBox["g", "4"], "108"], 
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["g", "2"]}], "4"], "+", 
         FractionBox[
          RowBox[{"493", " ", 
           SuperscriptBox["g", "4"]}], "432"]}], 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["g", "2"]}], "3"], "+", 
         FractionBox[
          RowBox[{"8", " ", 
           SuperscriptBox["g", "4"]}], "9"]}], 
        FractionBox[
         RowBox[{"11", " ", 
          SuperscriptBox["g", "4"]}], "27"], 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["g", "2"]}], "3"], "+", 
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox["g", "4"]}], "6"]}], "0", "0", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["g", "4"], "216"]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["g", "2"], "9"]}], "-", 
         FractionBox[
          RowBox[{"35", " ", 
           SuperscriptBox["g", "4"]}], "648"]}], 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["g", "4"], "108"]}], "0", "0", "0"},
       {
        RowBox[{
         RowBox[{
          RowBox[{"-", "20"}], " ", 
          SuperscriptBox["g", "2"]}], "-", 
         FractionBox[
          RowBox[{"575", " ", 
           SuperscriptBox["g", "4"]}], "6"]}], 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["g", "4"], "9"]}], 
        RowBox[{
         FractionBox[
          RowBox[{"20", " ", 
           SuperscriptBox["g", "2"]}], "3"], "+", 
         FractionBox[
          RowBox[{"299", " ", 
           SuperscriptBox["g", "4"]}], "27"]}], "0", 
        FractionBox[
         SuperscriptBox["g", "4"], "12"], 
        RowBox[{
         FractionBox[
          RowBox[{"29", " ", 
           SuperscriptBox["g", "2"]}], "12"], "+", 
         FractionBox[
          RowBox[{"1121", " ", 
           SuperscriptBox["g", "4"]}], "432"]}], 
        FractionBox[
         SuperscriptBox["g", "4"], "6"], "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["g", "4"], "72"]}], "0", "0", "0", "0"},
       {
        FractionBox[
         RowBox[{"115", " ", 
          SuperscriptBox["g", "4"]}], "6"], 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["g", "2"]}], "3"], "+", 
         FractionBox[
          RowBox[{"35", " ", 
           SuperscriptBox["g", "4"]}], "18"]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"20", " ", 
            SuperscriptBox["g", "2"]}], "3"]}], "-", 
         FractionBox[
          RowBox[{"95", " ", 
           SuperscriptBox["g", "4"]}], "9"]}], 
        FractionBox[
         SuperscriptBox["g", "4"], "216"], 
        FractionBox[
         RowBox[{"23", " ", 
          SuperscriptBox["g", "4"]}], "432"], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["g", "2"]}], "3"]}], "-", 
         FractionBox[
          RowBox[{"277", " ", 
           SuperscriptBox["g", "4"]}], "216"]}], 
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["g", "2"]}], "4"], "+", 
         FractionBox[
          RowBox[{"391", " ", 
           SuperscriptBox["g", "4"]}], "432"]}], 
        RowBox[{
         FractionBox[
          SuperscriptBox["g", "2"], "3"], "+", 
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox["g", "4"]}], "12"]}], "0", "0", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["g", "4"], "432"]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["g", "2"], "18"]}], "-", 
         FractionBox[
          RowBox[{"17", " ", 
           SuperscriptBox["g", "4"]}], "1296"]}], 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["g", "4"], "216"]}], "0", "0", "0"},
       {
        RowBox[{
         RowBox[{"20", " ", 
          SuperscriptBox["g", "2"]}], "+", 
         FractionBox[
          RowBox[{"230", " ", 
           SuperscriptBox["g", "4"]}], "3"]}], 
        RowBox[{
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox["g", "2"]}], "3"], "+", 
         FractionBox[
          RowBox[{"47", " ", 
           SuperscriptBox["g", "4"]}], "12"]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"14", " ", 
           SuperscriptBox["g", "4"]}], "27"]}], 
        FractionBox[
         SuperscriptBox["g", "4"], "108"], 
        RowBox[{
         FractionBox[
          SuperscriptBox["g", "2"], "6"], "+", 
         FractionBox[
          RowBox[{"7", " ", 
           SuperscriptBox["g", "4"]}], "48"]}], 
        FractionBox[
         RowBox[{"13", " ", 
          SuperscriptBox["g", "4"]}], "108"], 
        RowBox[{
         FractionBox[
          SuperscriptBox["g", "2"], "3"], "+", 
         FractionBox[
          RowBox[{"13", " ", 
           SuperscriptBox["g", "4"]}], "36"]}], 
        RowBox[{
         FractionBox[
          RowBox[{"13", " ", 
           SuperscriptBox["g", "2"]}], "12"], "+", 
         FractionBox[
          RowBox[{"683", " ", 
           SuperscriptBox["g", "4"]}], "432"]}], "0", "0", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["g", "4"], "216"]}], "0", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["g", "4"], "108"]}], "0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["g", "2"], "18"]}], "-", 
         FractionBox[
          RowBox[{"13", " ", 
           SuperscriptBox["g", "4"]}], "648"]}], "0"},
       {
        RowBox[{
         RowBox[{
          RowBox[{"-", "20"}], " ", 
          SuperscriptBox["g", "2"]}], "-", 
         FractionBox[
          RowBox[{"805", " ", 
           SuperscriptBox["g", "4"]}], "12"]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"5", " ", 
            SuperscriptBox["g", "2"]}], "3"]}], "-", 
         FractionBox[
          RowBox[{"847", " ", 
           SuperscriptBox["g", "4"]}], "180"]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"10", " ", 
            SuperscriptBox["g", "2"]}], "3"]}], "-", 
         FractionBox[
          RowBox[{"257", " ", 
           SuperscriptBox["g", "4"]}], "54"]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["g", "2"], "24"]}], "-", 
         FractionBox[
          RowBox[{"185", " ", 
           SuperscriptBox["g", "4"]}], "1728"]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"17", " ", 
            SuperscriptBox["g", "2"]}], "24"]}], "-", 
         FractionBox[
          RowBox[{"7939", " ", 
           SuperscriptBox["g", "4"]}], "8640"]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["g", "2"], "12"]}], "+", 
         FractionBox[
          RowBox[{"79", " ", 
           SuperscriptBox["g", "4"]}], "1440"]}], 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["g", "2"]}], "3"], "+", 
         FractionBox[
          RowBox[{"97", " ", 
           SuperscriptBox["g", "4"]}], "90"]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["g", "2"]}], "2"]}], "-", 
         FractionBox[
          RowBox[{"539", " ", 
           SuperscriptBox["g", "4"]}], "216"]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["g", "2"], "12"]}], "-", 
         FractionBox[
          RowBox[{"367", " ", 
           SuperscriptBox["g", "4"]}], "1080"]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"31", " ", 
           SuperscriptBox["g", "4"]}], "32400"]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["g", "2"], "36"]}], "-", 
         FractionBox[
          RowBox[{"1373", " ", 
           SuperscriptBox["g", "4"]}], "64800"]}], 
        RowBox[{
         FractionBox[
          SuperscriptBox["g", "2"], "90"], "+", 
         FractionBox[
          RowBox[{"11849", " ", 
           SuperscriptBox["g", "4"]}], "324000"]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"13", " ", 
           SuperscriptBox["g", "4"]}], "2160"]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["g", "2"], "15"]}], "-", 
         FractionBox[
          RowBox[{"61", " ", 
           SuperscriptBox["g", "4"]}], "2250"]}], 
        FractionBox[
         RowBox[{"79", " ", 
          SuperscriptBox["g", "4"]}], "3240"], 
        FractionBox[
         RowBox[{"7", " ", 
          SuperscriptBox["g", "4"]}], "25920"]},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["g", "2"], "12"]}], "-", 
         FractionBox[
          RowBox[{"13", " ", 
           SuperscriptBox["g", "4"]}], "432"]}], "0", "0", "0", "0", "0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["g", "2"], "6"]}], "-", 
         FractionBox[
          RowBox[{"13", " ", 
           SuperscriptBox["g", "4"]}], "216"]}]},
       {
        RowBox[{
         RowBox[{"60", " ", 
          SuperscriptBox["g", "2"]}], "+", 
         RowBox[{"230", " ", 
          SuperscriptBox["g", "4"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"-", "10"}], " ", 
          SuperscriptBox["g", "2"]}], "-", 
         FractionBox[
          RowBox[{"883", " ", 
           SuperscriptBox["g", "4"]}], "30"]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"14", " ", 
           SuperscriptBox["g", "4"]}], "9"]}], 
        RowBox[{
         FractionBox[
          SuperscriptBox["g", "2"], "4"], "+", 
         FractionBox[
          RowBox[{"145", " ", 
           SuperscriptBox["g", "4"]}], "288"]}], 
        RowBox[{
         FractionBox[
          RowBox[{"9", " ", 
           SuperscriptBox["g", "2"]}], "4"], "+", 
         FractionBox[
          RowBox[{"431", " ", 
           SuperscriptBox["g", "4"]}], "160"]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"13", " ", 
            SuperscriptBox["g", "2"]}], "2"]}], "-", 
         FractionBox[
          RowBox[{"2309", " ", 
           SuperscriptBox["g", "4"]}], "240"]}], 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", 
          SuperscriptBox["g", "2"]}], "-", 
         FractionBox[
          RowBox[{"1127", " ", 
           SuperscriptBox["g", "4"]}], "90"]}], 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["g", "2"]}], "+", 
         FractionBox[
          RowBox[{"47", " ", 
           SuperscriptBox["g", "4"]}], "12"]}], 
        RowBox[{
         RowBox[{"5", " ", 
          SuperscriptBox["g", "2"]}], "+", 
         FractionBox[
          RowBox[{"2609", " ", 
           SuperscriptBox["g", "4"]}], "360"]}], 
        FractionBox[
         RowBox[{"31", " ", 
          SuperscriptBox["g", "4"]}], "5400"], 
        RowBox[{
         FractionBox[
          RowBox[{"11", " ", 
           SuperscriptBox["g", "2"]}], "12"], "+", 
         FractionBox[
          RowBox[{"5749", " ", 
           SuperscriptBox["g", "4"]}], "5400"]}], 
        RowBox[{
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox["g", "2"]}], "15"], "-", 
         FractionBox[
          RowBox[{"283", " ", 
           SuperscriptBox["g", "4"]}], "18000"]}], 
        FractionBox[
         RowBox[{"7", " ", 
          SuperscriptBox["g", "4"]}], "40"], 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["g", "2"]}], "5"], "+", 
         FractionBox[
          RowBox[{"61", " ", 
           SuperscriptBox["g", "4"]}], "375"]}], 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["g", "2"]}], "3"], "+", 
         FractionBox[
          RowBox[{"17", " ", 
           SuperscriptBox["g", "4"]}], "180"]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"7", " ", 
           SuperscriptBox["g", "4"]}], "4320"]}]},
       {
        RowBox[{
         RowBox[{"60", " ", 
          SuperscriptBox["g", "2"]}], "+", 
         RowBox[{"230", " ", 
          SuperscriptBox["g", "4"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["g", "2"]}], "-", 
         FractionBox[
          RowBox[{"11", " ", 
           SuperscriptBox["g", "4"]}], "2"]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"14", " ", 
           SuperscriptBox["g", "4"]}], "9"]}], 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["g", "4"], "72"]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"59", " ", 
           SuperscriptBox["g", "4"]}], "144"]}], 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["g", "2"]}], "-", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox["g", "4"]}], "3"]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"11", " ", 
           SuperscriptBox["g", "4"]}], "18"]}], 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["g", "2"]}], "-", 
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox["g", "4"]}], "4"]}], "0", "0", 
        FractionBox[
         SuperscriptBox["g", "4"], "144"], 
        RowBox[{
         FractionBox[
          RowBox[{"11", " ", 
           SuperscriptBox["g", "2"]}], "12"], "+", 
         FractionBox[
          RowBox[{"205", " ", 
           SuperscriptBox["g", "4"]}], "216"]}], 
        FractionBox[
         SuperscriptBox["g", "4"], "72"], "0", "0", "0"},
       {
        RowBox[{
         RowBox[{
          RowBox[{"-", "60"}], " ", 
          SuperscriptBox["g", "2"]}], "-", 
         RowBox[{"230", " ", 
          SuperscriptBox["g", "4"]}]}], 
        FractionBox[
         RowBox[{"13", " ", 
          SuperscriptBox["g", "4"]}], "60"], 
        FractionBox[
         RowBox[{"14", " ", 
          SuperscriptBox["g", "4"]}], "9"], 
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["g", "2"]}], "8"], "+", 
         FractionBox[
          RowBox[{"43", " ", 
           SuperscriptBox["g", "4"]}], "64"]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"13", " ", 
            SuperscriptBox["g", "2"]}], "8"]}], "-", 
         FractionBox[
          RowBox[{"5729", " ", 
           SuperscriptBox["g", "4"]}], "2880"]}], 
        RowBox[{
         FractionBox[
          RowBox[{"11", " ", 
           SuperscriptBox["g", "2"]}], "4"], "+", 
         FractionBox[
          RowBox[{"5447", " ", 
           SuperscriptBox["g", "4"]}], "1440"]}], 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["g", "2"]}], "+", 
         FractionBox[
          RowBox[{"877", " ", 
           SuperscriptBox["g", "4"]}], "180"]}], 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          SuperscriptBox["g", "2"]}], "-", 
         FractionBox[
          RowBox[{"85", " ", 
           SuperscriptBox["g", "4"]}], "18"]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"5", " ", 
            SuperscriptBox["g", "2"]}], "2"]}], "-", 
         FractionBox[
          RowBox[{"2609", " ", 
           SuperscriptBox["g", "4"]}], "720"]}], 
        FractionBox[
         RowBox[{"11", " ", 
          SuperscriptBox["g", "4"]}], "2700"], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"14", " ", 
           SuperscriptBox["g", "4"]}], "675"]}], 
        RowBox[{
         FractionBox[
          SuperscriptBox["g", "2"], "5"], "+", 
         FractionBox[
          RowBox[{"6181", " ", 
           SuperscriptBox["g", "4"]}], "27000"]}], 
        RowBox[{
         FractionBox[
          RowBox[{"13", " ", 
           SuperscriptBox["g", "2"]}], "12"], "+", 
         FractionBox[
          RowBox[{"2281", " ", 
           SuperscriptBox["g", "4"]}], "2160"]}], 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["g", "2"]}], "15"], "+", 
         FractionBox[
          RowBox[{"538", " ", 
           SuperscriptBox["g", "4"]}], "3375"]}], 
        RowBox[{
         FractionBox[
          SuperscriptBox["g", "2"], "6"], "+", 
         FractionBox[
          RowBox[{"137", " ", 
           SuperscriptBox["g", "4"]}], "540"]}], 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["g", "4"], "1080"]}]},
       {
        RowBox[{
         RowBox[{"60", " ", 
          SuperscriptBox["g", "2"]}], "+", 
         RowBox[{"230", " ", 
          SuperscriptBox["g", "4"]}]}], 
        RowBox[{
         RowBox[{"8", " ", 
          SuperscriptBox["g", "2"]}], "+", 
         FractionBox[
          RowBox[{"1381", " ", 
           SuperscriptBox["g", "4"]}], "60"]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"14", " ", 
           SuperscriptBox["g", "4"]}], "9"]}], 
        RowBox[{
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox["g", "2"]}], "16"], "+", 
         FractionBox[
          RowBox[{"781", " ", 
           SuperscriptBox["g", "4"]}], "1152"]}], 
        RowBox[{
         FractionBox[
          RowBox[{"25", " ", 
           SuperscriptBox["g", "2"]}], "16"], "+", 
         FractionBox[
          RowBox[{"11869", " ", 
           SuperscriptBox["g", "4"]}], "5760"]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["g", "2"]}], "8"]}], "-", 
         FractionBox[
          RowBox[{"47", " ", 
           SuperscriptBox["g", "4"]}], "2880"]}], 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["g", "4"], "5"]}], 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["g", "2"]}], "+", 
         FractionBox[
          RowBox[{"491", " ", 
           SuperscriptBox["g", "4"]}], "72"]}], 
        RowBox[{
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox["g", "2"]}], "4"], "+", 
         FractionBox[
          RowBox[{"2609", " ", 
           SuperscriptBox["g", "4"]}], "1440"]}], 
        FractionBox[
         RowBox[{"53", " ", 
          SuperscriptBox["g", "4"]}], "10800"], 
        RowBox[{
         FractionBox[
          SuperscriptBox["g", "2"], "12"], "+", 
         FractionBox[
          RowBox[{"77", " ", 
           SuperscriptBox["g", "4"]}], "1800"]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["g", "2"], "60"]}], "-", 
         FractionBox[
          RowBox[{"403", " ", 
           SuperscriptBox["g", "4"]}], "27000"]}], 
        RowBox[{
         FractionBox[
          SuperscriptBox["g", "2"], "6"], "+", 
         FractionBox[
          RowBox[{"197", " ", 
           SuperscriptBox["g", "4"]}], "2160"]}], 
        RowBox[{
         FractionBox[
          RowBox[{"61", " ", 
           SuperscriptBox["g", "2"]}], "60"], "+", 
         FractionBox[
          RowBox[{"55571", " ", 
           SuperscriptBox["g", "4"]}], "54000"]}], 
        FractionBox[
         RowBox[{"17", " ", 
          SuperscriptBox["g", "4"]}], "720"], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"11", " ", 
           SuperscriptBox["g", "4"]}], "8640"]}]},
       {
        RowBox[{
         RowBox[{
          RowBox[{"-", "60"}], " ", 
          SuperscriptBox["g", "2"]}], "-", 
         RowBox[{"230", " ", 
          SuperscriptBox["g", "4"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["g", "2"]}], "-", 
         FractionBox[
          RowBox[{"47", " ", 
           SuperscriptBox["g", "4"]}], "4"]}], 
        FractionBox[
         RowBox[{"14", " ", 
          SuperscriptBox["g", "4"]}], "9"], 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["g", "4"], "36"]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["g", "2"], "2"]}], "-", 
         FractionBox[
          RowBox[{"7", " ", 
           SuperscriptBox["g", "4"]}], "16"]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"13", " ", 
           SuperscriptBox["g", "4"]}], "36"]}], 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["g", "2"]}], "-", 
         FractionBox[
          RowBox[{"13", " ", 
           SuperscriptBox["g", "4"]}], "12"]}], 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["g", "2"]}], "-", 
         FractionBox[
          RowBox[{"77", " ", 
           SuperscriptBox["g", "4"]}], "36"]}], "0", "0", 
        FractionBox[
         SuperscriptBox["g", "4"], "72"], "0", 
        FractionBox[
         SuperscriptBox["g", "4"], "36"], "0", 
        RowBox[{
         FractionBox[
          RowBox[{"11", " ", 
           SuperscriptBox["g", "2"]}], "12"], "+", 
         FractionBox[
          RowBox[{"401", " ", 
           SuperscriptBox["g", "4"]}], "432"]}], "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", 
        RowBox[{
         FractionBox[
          SuperscriptBox["g", "2"], "12"], "+", 
         FractionBox[
          RowBox[{"13", " ", 
           SuperscriptBox["g", "4"]}], "432"]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Code",
 CellChangeTimes->{{3.9851386295647173`*^9, 3.9851387140267735`*^9}, {
   3.985138947085509*^9, 3.9851389614664946`*^9}, {3.9851394687641144`*^9, 
   3.9851394871128387`*^9}, {3.98513953418521*^9, 3.9851395485475883`*^9}, {
   3.985140300599371*^9, 3.985140318787054*^9}, 
   3.985309561010879*^9},ExpressionUUID->"80c26848-c4f4-45cc-9c6b-\
f9a50ed6853b"],

Cell[TextData[{
 "new operator basis: ",
 Cell[BoxData[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox["g", "4"], 
      RowBox[{"5", "!"}]], 
     SuperscriptBox["\[Phi]", "5"]}], ",", 
    RowBox[{
     FractionBox[
      SuperscriptBox["g", "2"], "2"], "\[Phi]", 
     RowBox[{
      SuperscriptBox["\[PartialD]", "\[Mu]"], 
      RowBox[{
       SuperscriptBox["\[PartialD]", "\[Nu]"], "\[Phi]"}]}], 
     RowBox[{
      SubscriptBox["\[PartialD]", "\[Mu]"], 
      RowBox[{
       SubscriptBox["\[PartialD]", "\[Nu]"], "\[Phi]"}]}]}], ",", 
    RowBox[{"g\[Phi]", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[PartialD]", "2"], ")"}], "2"], "E"}], ",", 
    RowBox[{"g", 
     RowBox[{
      SuperscriptBox["\[PartialD]", "2"], "\[Phi]"}], 
     RowBox[{
      SuperscriptBox["\[PartialD]", "2"], "E"}]}], ",", 
    RowBox[{
     FractionBox[
      SuperscriptBox["g", "3"], 
      RowBox[{"3", "!"}]], 
     SuperscriptBox["\[Phi]", "3"], "E"}], ",", 
    RowBox[{
     SuperscriptBox["g", "2"], 
     SuperscriptBox["\[Phi]E", "2"]}], ",", 
    RowBox[{"gE", 
     RowBox[{
      SuperscriptBox["\[PartialD]", "2"], "E"}]}], ",", 
    RowBox[{"E", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[PartialD]", "2"], ")"}], "2"], "\[Phi]"}], ",", 
    RowBox[{
     FractionBox[
      SuperscriptBox["g", "3"], 
      RowBox[{"4", "!"}]], 
     RowBox[{
      SuperscriptBox["\[PartialD]", "2"], 
      SuperscriptBox["\[Phi]", "4"]}]}], ",", 
    RowBox[{"g", 
     RowBox[{
      SuperscriptBox["\[PartialD]", "2"], 
      RowBox[{"(", 
       RowBox[{"\[Phi]", 
        RowBox[{
         SuperscriptBox["\[PartialD]", "2"], "E"}]}], ")"}]}]}], ",", 
    RowBox[{"g", 
     RowBox[{
      SuperscriptBox["\[PartialD]", "2"], 
      RowBox[{"(", 
       SuperscriptBox["E", "2"], ")"}]}]}], ",", 
    RowBox[{"g", 
     RowBox[{
      SuperscriptBox["\[PartialD]", "2"], 
      RowBox[{"(", 
       RowBox[{"E", 
        RowBox[{
         SuperscriptBox["\[PartialD]", "2"], "\[Phi]"}]}], ")"}]}]}], ",", 
    RowBox[{
     FractionBox[
      SuperscriptBox["g", "2"], 
      RowBox[{"3", "!"}]], 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[PartialD]", "2"], ")"}], "2"], 
     SuperscriptBox["\[Phi]", "3"]}], ",", 
    RowBox[{"g", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[PartialD]", "2"], ")"}], "2"], 
     RowBox[{"(", "\[Phi]E", ")"}]}], ",", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[PartialD]", "2"], ")"}], "3"], "E"}], ",", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[PartialD]", "2"], ")"}], "4"], "\[Phi]"}]}], "}"}]], 
  "Input",
  CellGroupingRules->{"GroupTogetherGrouping", 10003.},
  CellChangeTimes->{{3.957300211327611*^9, 3.957300227900609*^9}, {
    3.957300537352514*^9, 3.9573006999184875`*^9}, {3.9573012445414925`*^9, 
    3.957301262725711*^9}, {3.9573013690334044`*^9, 3.9573014403156486`*^9}, {
    3.957302305466386*^9, 3.9573023885739436`*^9}, {3.9573024577136145`*^9, 
    3.957302475690637*^9}, {3.957302525435525*^9, 3.9573025290120864`*^9}, {
    3.9573032861219516`*^9, 3.957303296489365*^9}, {3.9573033762538786`*^9, 
    3.957303405668708*^9}, 3.957303486065669*^9, 3.957303549635273*^9, {
    3.9573038941945143`*^9, 3.9573039277306185`*^9}, {3.957303987172159*^9, 
    3.9573039936050444`*^9}, 3.9573042231195383`*^9, {3.9573162068797884`*^9, 
    3.9573162180948133`*^9}, {3.957316343116996*^9, 3.9573163432120314`*^9}, {
    3.9573164254892297`*^9, 3.9573164446493583`*^9}, {3.957316497226901*^9, 
    3.957316563637884*^9}, {3.957316602462886*^9, 3.957316673729144*^9}, {
    3.9573167669182525`*^9, 3.957316866777085*^9}, {3.9573169067957926`*^9, 
    3.957316995326186*^9}, {3.957317106618757*^9, 3.9573171839115076`*^9}, {
    3.957317219795557*^9, 3.957317346875877*^9}, {3.957320877502676*^9, 
    3.9573209119366064`*^9}, {3.9573222116980534`*^9, 3.9573226168400974`*^9},
     3.9574876463118153`*^9, {3.9574877638282895`*^9, 3.9574878166079373`*^9},
     3.957661189280202*^9, 3.963538217595217*^9, {3.964150636136198*^9, 
    3.964150668352358*^9}, {3.971213739930456*^9, 3.971213793301343*^9}},
  ExpressionUUID->"6fe063ea-c603-4ba5-84cf-886b65dd9d0e"]
}], "Text",
 CellChangeTimes->{
  3.985140049296424*^9, 3.985140509551508*^9, {3.985140550062483*^9, 
   3.9851405605851865`*^9}, {3.985142774157771*^9, 3.985142774157771*^9}, {
   3.9851430929685144`*^9, 3.9851430944488244`*^9}, {3.985145598998364*^9, 
   3.9851456520023823`*^9}, 3.985146062342988*^9, {3.985146252732593*^9, 
   3.9851462843700867`*^9}, {3.9852274578388987`*^9, 3.985227663908007*^9}, 
   3.9852277837704663`*^9, {3.985227962925786*^9, 3.985227967548284*^9}, {
   3.9852280083656406`*^9, 3.985228032669052*^9}, {3.985228063448366*^9, 
   3.985228090583817*^9}, {3.985228148065215*^9, 3.9852281480682154`*^9}, {
   3.9852285328703203`*^9, 3.9852285404921427`*^9}, {3.9852285761560717`*^9, 
   3.9852286884250326`*^9}, {3.9852287516291924`*^9, 3.985228962107698*^9}, {
   3.9852290017900996`*^9, 3.985229002340491*^9}, {3.9852299013029423`*^9, 
   3.9852299013029423`*^9}, {3.985290232334911*^9, 
   3.9852902336310263`*^9}},ExpressionUUID->"2e775f9d-4749-4cb2-be65-\
52402ce7dd22"],

Cell[BoxData[
 RowBox[{
  RowBox[{"phi3dim6transM", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "3", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "6", "6", "0", "24", "12", "0", "2", "0", "0", 
        "0", "0", "0"},
       {"0", "0", "0", "0", "0", "6", "6", "0", "0", "0", "0", "2", "0", "0", 
        "0", "0"},
       {"10", "0", "4", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
         "0", "0"},
       {"30", "0", "24", "0", "0", "6", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0"},
       {"0", "1", "8", "0", "3", "6", "6", "0", "0", "0", "0", "2", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "3", "0", "0", "0", "0", "0", "0", "2", "0", "0", 
        "0", "0"},
       {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "1", "3", "6", "6", "12", "0", "0", "2", "2", "4", "0",
         "0", "0"},
       {"0", "6", "0", "0", "6", "12", "12", "24", "0", "0", "0", "4", "0", 
        "0", "4", "0"},
       {"0", "0", "0", "0", "3", "6", "6", "12", "0", "0", "0", "4", "0", "0",
         "4", "0"},
       {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "3", "0", "0", "0", "0", "0", "0", "2", "6", "8", "8", 
        "8", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
        "0", "1"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Code",
 CellChangeTimes->{{3.9851386295647173`*^9, 3.9851387140267735`*^9}, {
   3.985138947085509*^9, 3.9851389614664946`*^9}, {3.9851394687641144`*^9, 
   3.9851394871128387`*^9}, {3.98513953418521*^9, 3.9851395485475883`*^9}, {
   3.9851404257456226`*^9, 3.9851404281867056`*^9}, 3.9851408084715705`*^9, {
   3.985142806224744*^9, 3.985142838302039*^9}, {3.9851455596408243`*^9, 
   3.985145573464204*^9}, 3.9851460039641237`*^9, 3.9852263702629004`*^9, 
   3.985229648671636*^9, {3.985230536327707*^9, 3.985230609135935*^9}, {
   3.9852308459816203`*^9, 3.9852308678850737`*^9}, {3.9852310338868947`*^9, 
   3.985231043132161*^9}, {3.9852312282142816`*^9, 3.985231247411117*^9}, {
   3.9852400161078005`*^9, 3.985240056115449*^9}, {3.9852402017480154`*^9, 
   3.9852402229578648`*^9}, {3.985240271931387*^9, 3.985240275601362*^9}, {
   3.9852419116177816`*^9, 3.985241959556637*^9}, {3.985288565604393*^9, 
   3.9852885823453107`*^9}, 3.985288615445347*^9, {3.9852890204916325`*^9, 
   3.9852890349942245`*^9}, {3.9852891828727884`*^9, 3.9852891944017005`*^9}, 
   3.985289360002837*^9, {3.9852901441607313`*^9, 3.9852901837453814`*^9}, {
   3.985290258804987*^9, 3.9852902620618877`*^9}, {3.9852910199248347`*^9, 
   3.9852910482454147`*^9}, {3.985291109472728*^9, 3.985291118232936*^9}, {
   3.98529206195931*^9, 3.985292074023801*^9}, 3.9852928728796873`*^9, 
   3.9852936903539925`*^9, {3.9852952162635765`*^9, 3.9852952300311394`*^9}, 
   3.9852971929109187`*^9, {3.9852972488515916`*^9, 3.985297258258089*^9}, {
   3.9853095450126095`*^9, 
   3.985309550379854*^9}},ExpressionUUID->"3bd49c31-8ad6-4323-953e-\
511b1ffcd533"],

Cell[BoxData[
 RowBox[{"phi3dim10gammanew", "=", 
  RowBox[{"phi3dim10transM", ".", "phi3dim10gamma", ".", 
   RowBox[{"Inverse", "[", "phi3dim10transM", "]"}]}]}]], "Code",
 CellChangeTimes->{{3.9851386295647173`*^9, 3.9851387140267735`*^9}, {
   3.985138947085509*^9, 3.9851389614664946`*^9}, {3.9851394687641144`*^9, 
   3.9851394871128387`*^9}, {3.98513953418521*^9, 3.9851395485475883`*^9}, {
   3.9851404257456226`*^9, 3.9851404281867056`*^9}, 3.9851408084715705`*^9, {
   3.985142806224744*^9, 3.985142838302039*^9}, {3.9851455596408243`*^9, 
   3.985145561881339*^9}, 3.985300015068679*^9, 3.985310258416871*^9, {
   3.9853103546038775`*^9, 3.985310413456245*^9}, {3.9853104848571243`*^9, 
   3.985310493440931*^9}},ExpressionUUID->"f569b9f2-694c-42bd-98c0-\
91f755da8524"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Anomalous dimensions in ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Phi]", "4"], TraditionalForm]],ExpressionUUID->
  "41d61cea-3af9-49bf-93ba-d402cb8bc40e"],
 " model"
}], "Section",
 CellChangeTimes->{{3.9851383727454243`*^9, 3.9851383900771914`*^9}, {
  3.98514037411664*^9, 
  3.985140374983558*^9}},ExpressionUUID->"cc5b8f3b-b415-4daa-9600-\
989f07956e70"],

Cell[CellGroupData[{

Cell["Beta function", "Subsection",
 CellChangeTimes->{{3.9851386108901763`*^9, 
  3.9851386190975246`*^9}},ExpressionUUID->"8325e276-94ec-4fa8-85fc-\
19d9659c4349"],

Cell[BoxData[
 RowBox[{
  RowBox[{"phi4beta", "=", 
   RowBox[{
    RowBox[{"3", " ", 
     SuperscriptBox["g", "2"]}], "-", 
    FractionBox[
     RowBox[{"17", " ", 
      SuperscriptBox["g", "3"]}], "3"], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     SuperscriptBox["g", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"145", "+", 
       RowBox[{"96", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "240"], " ", 
     SuperscriptBox["g", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "17495"}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Pi]", "4"]}], "-", 
       RowBox[{"18720", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"28800", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "6"], " ", 
      RowBox[{"(", 
       RowBox[{"26761735", "-", 
        RowBox[{"133168", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "-", 
        RowBox[{"28800", " ", 
         SuperscriptBox["\[Pi]", "6"]}], "+", 
        RowBox[{"40143600", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"3628800", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
        RowBox[{"79591680", " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{"106686720", " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "80640"]}]}], 
  ";"}]], "Code",
 CellChangeTimes->{{3.9851386295647173`*^9, 3.9851387140267735`*^9}, {
   3.9851403869836807`*^9, 3.9851403875064583`*^9}, 3.9851409479907417`*^9, 
   3.9853102765265827`*^9},ExpressionUUID->"6f24ca5c-1762-4c14-9ee6-\
18ff09af1baa"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Gamma function", "Subsection",
 CellChangeTimes->{{3.9851386108901763`*^9, 3.9851386190975246`*^9}, {
  3.9851389502810154`*^9, 
  3.9851389531637974`*^9}},ExpressionUUID->"d25d524e-d041-4b84-bd05-\
ccf8a5f3b368"],

Cell[BoxData[
 RowBox[{
  RowBox[{"phi4gamma", "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["g", "2"], "12"], "-", 
    FractionBox[
     SuperscriptBox["g", "3"], "16"], "+", 
    FractionBox[
     RowBox[{"65", " ", 
      SuperscriptBox["g", "4"]}], "192"], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "18545"}], "-", 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "+", 
        RowBox[{"2160", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "11520"]}]}], 
  ";"}]], "Code",
 CellChangeTimes->{{3.9851386295647173`*^9, 3.9851387140267735`*^9}, {
   3.985138947085509*^9, 3.9851389614664946`*^9}, {3.9851403912631273`*^9, 
   3.985140391869437*^9}, 3.9851409193520737`*^9, 
   3.985310277691786*^9},ExpressionUUID->"af618cc4-80b6-4e1b-acbe-\
661b4949b309"]
}, Open  ]],

Cell[CellGroupData[{

Cell["dimension \[CapitalDelta]=2", "Subsection",
 CellChangeTimes->{{3.9851386108901763`*^9, 3.9851386190975246`*^9}, {
  3.9851389502810154`*^9, 3.9851389531637974`*^9}, {3.9851394377219543`*^9, 
  3.9851394599380727`*^9}, {3.9851403977560425`*^9, 
  3.985140397898943*^9}},ExpressionUUID->"7965fe37-452a-439d-a981-\
89b978062e54"],

Cell[TextData[{
 "operator basis: ",
 Cell[BoxData[
  RowBox[{"{", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "!"}]], 
    SuperscriptBox["\[Phi]", "2"]}], "}"}]], "Input",
  CellGroupingRules->{"GroupTogetherGrouping", 10003.},
  CellChangeTimes->{{3.957300211327611*^9, 3.957300227900609*^9}, {
    3.957300537352514*^9, 3.9573006999184875`*^9}, {3.9573012445414925`*^9, 
    3.957301262725711*^9}, {3.9573013690334044`*^9, 3.9573014403156486`*^9}, {
    3.957302305466386*^9, 3.9573023885739436`*^9}, {3.9573024577136145`*^9, 
    3.957302475690637*^9}, {3.957302525435525*^9, 3.9573025290120864`*^9}, {
    3.9573032861219516`*^9, 3.957303296489365*^9}, {3.9573033762538786`*^9, 
    3.957303405668708*^9}, 3.957303486065669*^9, 3.957303549635273*^9, {
    3.9573038941945143`*^9, 3.9573039277306185`*^9}, {3.957303987172159*^9, 
    3.9573039936050444`*^9}, 3.9573042231195383`*^9, {3.9573162068797884`*^9, 
    3.9573162180948133`*^9}, {3.957316343116996*^9, 3.9573163432120314`*^9}, {
    3.9573164254892297`*^9, 3.9573164446493583`*^9}, {3.957316497226901*^9, 
    3.957316563637884*^9}, {3.957316602462886*^9, 3.957316673729144*^9}, {
    3.9573167669182525`*^9, 3.957316866777085*^9}, {3.9573169067957926`*^9, 
    3.957316995326186*^9}, {3.957317106618757*^9, 3.9573171839115076`*^9}, {
    3.957317219795557*^9, 3.957317346875877*^9}, {3.957320877502676*^9, 
    3.9573209119366064`*^9}, {3.9573222116980534`*^9, 3.9573226168400974`*^9},
     3.9574876463118153`*^9, {3.9574877638282895`*^9, 3.9574878166079373`*^9},
     3.957661189280202*^9, {3.9586002027309303`*^9, 3.9586002374586163`*^9}, {
    3.958600393440003*^9, 3.958600465650628*^9}, {3.9586005106449976`*^9, 
    3.958600679115911*^9}, {3.9586116525806866`*^9, 3.9586117433212833`*^9}, {
    3.9586117879714193`*^9, 3.9586119027352405`*^9}, {3.9586119383134413`*^9, 
    3.958612036661403*^9}, 3.9586126807669706`*^9, {3.9712076838199143`*^9, 
    3.971207763059167*^9}, {3.9712082279344645`*^9, 3.9712082856304445`*^9}},
  ExpressionUUID->"92aeace7-4ea3-4238-af3c-3998a50e399f"]
}], "Text",
 CellChangeTimes->{{3.9851400823202133`*^9, 3.98514015746976*^9}, 
   3.985140493916079*^9},ExpressionUUID->"dc0c0992-6769-4fd5-b9a6-\
0590ea101f51"],

Cell[BoxData[
 RowBox[{
  RowBox[{"phi4dim2gamma", "=", 
   RowBox[{"g", "-", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["g", "2"]}], "6"], "+", 
    FractionBox[
     RowBox[{"7", " ", 
      SuperscriptBox["g", "3"]}], "2"], "+", 
    RowBox[{
     FractionBox["1", "480"], " ", 
     SuperscriptBox["g", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7155"}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "4"]}], "-", 
       RowBox[{"720", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "5"], " ", 
      RowBox[{"(", 
       RowBox[{"1111943", "+", 
        RowBox[{"2912", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "+", 
        RowBox[{"640", " ", 
         SuperscriptBox["\[Pi]", "6"]}], "+", 
        RowBox[{"510384", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{"145152", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
        RowBox[{"16128", " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "16128"]}]}], 
  ";"}]], "Code",
 CellChangeTimes->{{3.9851386295647173`*^9, 3.9851387140267735`*^9}, {
   3.985138947085509*^9, 3.9851389614664946`*^9}, {3.9851394687641144`*^9, 
   3.9851394871128387`*^9}, {3.9851404339257035`*^9, 3.985140436783445*^9}, 
   3.9851407745619183`*^9, 
   3.9853102786348677`*^9},ExpressionUUID->"27612431-dc8d-4811-8333-\
1ceea26f07a2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["dimension \[CapitalDelta]=3", "Subsection",
 CellChangeTimes->{{3.9851386108901763`*^9, 3.9851386190975246`*^9}, {
  3.9851389502810154`*^9, 3.9851389531637974`*^9}, {3.9851394377219543`*^9, 
  3.9851394599380727`*^9}, {3.9851395283781233`*^9, 3.9851395288657804`*^9}, {
  3.9851404008958025`*^9, 
  3.9851404010265064`*^9}},ExpressionUUID->"aa694378-de74-40f7-9661-\
9416c6e20e31"],

Cell[TextData[{
 "operator basis: ",
 Cell[BoxData[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     FractionBox["g", 
      RowBox[{"3", "!"}]], 
     SuperscriptBox["\[Phi]", "3"]}], ",", 
    RowBox[{
     SuperscriptBox["\[PartialD]", "2"], "\[Phi]"}]}], "}"}]], "Input",
  CellGroupingRules->{"GroupTogetherGrouping", 10003.},
  CellChangeTimes->{{3.957300211327611*^9, 3.957300227900609*^9}, {
    3.957300537352514*^9, 3.9573006999184875`*^9}, {3.9573012445414925`*^9, 
    3.957301262725711*^9}, {3.9573013690334044`*^9, 3.9573014403156486`*^9}, {
    3.957302305466386*^9, 3.9573023885739436`*^9}, {3.9573024577136145`*^9, 
    3.957302475690637*^9}, {3.957302525435525*^9, 3.9573025290120864`*^9}, {
    3.9573032861219516`*^9, 3.957303296489365*^9}, {3.9573033762538786`*^9, 
    3.957303405668708*^9}, 3.957303486065669*^9, 3.957303549635273*^9, {
    3.9573038941945143`*^9, 3.9573039277306185`*^9}, {3.957303987172159*^9, 
    3.9573039936050444`*^9}, 3.9573042231195383`*^9, {3.9573162068797884`*^9, 
    3.9573162180948133`*^9}, {3.957316343116996*^9, 3.9573163432120314`*^9}, {
    3.9573164254892297`*^9, 3.9573164446493583`*^9}, {3.957316497226901*^9, 
    3.957316563637884*^9}, {3.957316602462886*^9, 3.957316673729144*^9}, {
    3.9573167669182525`*^9, 3.957316866777085*^9}, {3.9573169067957926`*^9, 
    3.957316995326186*^9}, {3.957317106618757*^9, 3.9573171839115076`*^9}, {
    3.957317219795557*^9, 3.957317346875877*^9}, {3.957320877502676*^9, 
    3.9573209119366064`*^9}, {3.9573222116980534`*^9, 3.9573226168400974`*^9},
     3.9574876463118153`*^9, {3.9574877638282895`*^9, 3.9574878166079373`*^9},
     3.957661189280202*^9, {3.9586002027309303`*^9, 3.9586002374586163`*^9}, {
    3.958600393440003*^9, 3.958600465650628*^9}, {3.9586005106449976`*^9, 
    3.958600679115911*^9}, {3.9586116525806866`*^9, 3.9586117433212833`*^9}, {
    3.9586117879714193`*^9, 3.9586119027352405`*^9}, {3.9586119383134413`*^9, 
    3.958612036661403*^9}, 3.9586126807669706`*^9, {3.9712076838199143`*^9, 
    3.971207763059167*^9}, {3.9712082279344645`*^9, 3.9712082856304445`*^9}},
  ExpressionUUID->"09cb6468-e2c0-453a-b3b6-32cc1228abc5"]
}], "Text",
 CellChangeTimes->{
  3.985140049296424*^9, 3.985140509551508*^9, {3.985140550062483*^9, 
   3.9851405605851865`*^9}, 3.985227796797521*^9, {3.985228148070215*^9, 
   3.985228148070215*^9}, 
   3.985229012793763*^9},ExpressionUUID->"5dc10236-e9c1-40de-85e2-\
26537fa54fd4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"phi4dim3gamma", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["g", "2"], "12"]}], "+", 
         FractionBox[
          SuperscriptBox["g", "3"], "16"], "-", 
         FractionBox[
          RowBox[{"65", " ", 
           SuperscriptBox["g", "4"]}], "192"], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["g", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"18545", "+", 
             RowBox[{"64", " ", 
              SuperscriptBox["\[Pi]", "4"]}], "-", 
             RowBox[{"2160", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "11520"]}], 
        RowBox[{
         FractionBox[
          SuperscriptBox["g", "2"], "6"], "-", 
         FractionBox[
          SuperscriptBox["g", "3"], "8"], "+", 
         FractionBox[
          RowBox[{"65", " ", 
           SuperscriptBox["g", "4"]}], "96"], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["g", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "18545"}], "-", 
             RowBox[{"64", " ", 
              SuperscriptBox["\[Pi]", "4"]}], "+", 
             RowBox[{"2160", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "5760"]}]},
       {"0", 
        RowBox[{
         FractionBox[
          SuperscriptBox["g", "2"], "12"], "-", 
         FractionBox[
          SuperscriptBox["g", "3"], "16"], "+", 
         FractionBox[
          RowBox[{"65", " ", 
           SuperscriptBox["g", "4"]}], "192"], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["g", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "18545"}], "-", 
             RowBox[{"64", " ", 
              SuperscriptBox["\[Pi]", "4"]}], "+", 
             RowBox[{"2160", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "11520"]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Code",
 CellChangeTimes->{{3.9851386295647173`*^9, 3.9851387140267735`*^9}, {
   3.985138947085509*^9, 3.9851389614664946`*^9}, {3.9851394687641144`*^9, 
   3.9851394871128387`*^9}, {3.98513953418521*^9, 3.9851395485475883`*^9}, {
   3.9851404257456226`*^9, 3.9851404281867056`*^9}, 3.9851408084715705`*^9, 
   3.9853102802002487`*^9},ExpressionUUID->"da99482d-d8a9-45ad-bd0e-\
b13c7c405eee"],

Cell[TextData[{
 "new operator basis: ",
 Cell[BoxData[
  RowBox[{"{", 
   RowBox[{"E", ",", 
    RowBox[{
     SuperscriptBox["\[PartialD]", "2"], "\[Phi]"}]}], "}"}]], "Input",
  CellGroupingRules->{"GroupTogetherGrouping", 10003.},
  CellChangeTimes->{{3.957300211327611*^9, 3.957300227900609*^9}, {
    3.957300537352514*^9, 3.9573006999184875`*^9}, {3.9573012445414925`*^9, 
    3.957301262725711*^9}, {3.9573013690334044`*^9, 3.9573014403156486`*^9}, {
    3.957302305466386*^9, 3.9573023885739436`*^9}, {3.9573024577136145`*^9, 
    3.957302475690637*^9}, {3.957302525435525*^9, 3.9573025290120864`*^9}, {
    3.9573032861219516`*^9, 3.957303296489365*^9}, {3.9573033762538786`*^9, 
    3.957303405668708*^9}, 3.957303486065669*^9, 3.957303549635273*^9, {
    3.9573038941945143`*^9, 3.9573039277306185`*^9}, {3.957303987172159*^9, 
    3.9573039936050444`*^9}, 3.9573042231195383`*^9, {3.9573162068797884`*^9, 
    3.9573162180948133`*^9}, {3.957316343116996*^9, 3.9573163432120314`*^9}, {
    3.9573164254892297`*^9, 3.9573164446493583`*^9}, {3.957316497226901*^9, 
    3.957316563637884*^9}, {3.957316602462886*^9, 3.957316673729144*^9}, {
    3.9573167669182525`*^9, 3.957316866777085*^9}, {3.9573169067957926`*^9, 
    3.957316995326186*^9}, {3.957317106618757*^9, 3.9573171839115076`*^9}, {
    3.957317219795557*^9, 3.957317346875877*^9}, {3.957320877502676*^9, 
    3.9573209119366064`*^9}, {3.9573222116980534`*^9, 3.9573226168400974`*^9},
     3.9574876463118153`*^9, {3.9574877638282895`*^9, 3.9574878166079373`*^9},
     3.957661189280202*^9, {3.9586002027309303`*^9, 3.9586002374586163`*^9}, {
    3.958600393440003*^9, 3.958600465650628*^9}, {3.9586005106449976`*^9, 
    3.958600679115911*^9}, {3.9586116525806866`*^9, 3.9586117433212833`*^9}, {
    3.9586117879714193`*^9, 3.9586119027352405`*^9}, {3.9586119383134413`*^9, 
    3.958612036661403*^9}, 3.9586126807669706`*^9, {3.9712076838199143`*^9, 
    3.971207763059167*^9}, {3.9712082279344645`*^9, 3.9712082856304445`*^9}},
  ExpressionUUID->"4ef26a5a-3dc4-4373-993e-bdc9f0d3d5c8"],
 ", where",
 Cell[BoxData[
  RowBox[{"{", 
   RowBox[{"E", "=", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[PartialD]", "2"], "\[Phi]"}], "-", 
     RowBox[{
      FractionBox["g", 
       RowBox[{"2", "!"}]], 
      SuperscriptBox["\[Phi]", "3"]}]}]}], "}"}]], "Input",
  CellGroupingRules->{"GroupTogetherGrouping", 10003.},
  CellChangeTimes->{{3.957300211327611*^9, 3.957300227900609*^9}, {
    3.957300537352514*^9, 3.9573006999184875`*^9}, {3.9573012445414925`*^9, 
    3.957301262725711*^9}, {3.9573013690334044`*^9, 3.9573014403156486`*^9}, {
    3.957302305466386*^9, 3.9573023885739436`*^9}, {3.9573024577136145`*^9, 
    3.957302475690637*^9}, {3.957302525435525*^9, 3.9573025290120864`*^9}, {
    3.9573032861219516`*^9, 3.957303296489365*^9}, {3.9573033762538786`*^9, 
    3.957303405668708*^9}, 3.957303486065669*^9, 3.957303549635273*^9, {
    3.9573038941945143`*^9, 3.9573039277306185`*^9}, {3.957303987172159*^9, 
    3.9573039936050444`*^9}, 3.9573042231195383`*^9, {3.9573162068797884`*^9, 
    3.9573162180948133`*^9}, {3.957316343116996*^9, 3.9573163432120314`*^9}, {
    3.9573164254892297`*^9, 3.9573164446493583`*^9}, {3.957316497226901*^9, 
    3.957316563637884*^9}, {3.957316602462886*^9, 3.957316673729144*^9}, {
    3.9573167669182525`*^9, 3.957316866777085*^9}, {3.9573169067957926`*^9, 
    3.957316995326186*^9}, {3.957317106618757*^9, 3.9573171839115076`*^9}, {
    3.957317219795557*^9, 3.957317346875877*^9}, {3.957320877502676*^9, 
    3.9573209119366064`*^9}, {3.9573222116980534`*^9, 3.9573226168400974`*^9},
     3.9574876463118153`*^9, {3.9574877638282895`*^9, 3.9574878166079373`*^9},
     3.957661189280202*^9, {3.9586002027309303`*^9, 3.9586002374586163`*^9}, {
    3.958600393440003*^9, 3.958600465650628*^9}, {3.9586005106449976`*^9, 
    3.958600679115911*^9}, {3.9586116525806866`*^9, 3.9586117433212833`*^9}, {
    3.9586117879714193`*^9, 3.9586119027352405`*^9}, {3.9586119383134413`*^9, 
    3.958612036661403*^9}, 3.9586126807669706`*^9, {3.9712076838199143`*^9, 
    3.971207763059167*^9}, {3.9712082279344645`*^9, 3.9712082856304445`*^9}},
  ExpressionUUID->"a655d41d-6cda-493f-9582-db56d3505975"]
}], "Text",
 CellChangeTimes->{
  3.985140049296424*^9, 3.985140509551508*^9, {3.985140550062483*^9, 
   3.9851405605851865`*^9}, {3.985142774157771*^9, 3.985142774157771*^9}, {
   3.9851430929685144`*^9, 3.9851430944488244`*^9}, {3.9852277997300243`*^9, 
   3.985227812033392*^9}, {3.985228147978215*^9, 3.985228147978215*^9}, 
   3.9852290140754776`*^9},ExpressionUUID->"6a2e4757-20b6-406b-afaa-\
d54d11c89049"],

Cell[BoxData[
 RowBox[{
  RowBox[{"phi4dim3transM", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "1"}], "1"},
       {"0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Code",
 CellChangeTimes->{{3.9851386295647173`*^9, 3.9851387140267735`*^9}, {
   3.985138947085509*^9, 3.9851389614664946`*^9}, {3.9851394687641144`*^9, 
   3.9851394871128387`*^9}, {3.98513953418521*^9, 3.9851395485475883`*^9}, {
   3.9851404257456226`*^9, 3.9851404281867056`*^9}, 3.9851408084715705`*^9, {
   3.985142806224744*^9, 3.985142838302039*^9}, 
   3.9853102847775807`*^9},ExpressionUUID->"d7043679-0f86-4147-bab8-\
ec722be1fac7"],

Cell[BoxData[
 RowBox[{"phi4dim3gammanew", "=", 
  RowBox[{"phi4dim3transM", ".", "phi4dim3gamma", ".", 
   RowBox[{"Inverse", "[", "phi4dim3transM", "]"}]}]}]], "Code",
 CellChangeTimes->{{3.9851386295647173`*^9, 3.9851387140267735`*^9}, {
   3.985138947085509*^9, 3.9851389614664946`*^9}, {3.9851394687641144`*^9, 
   3.9851394871128387`*^9}, {3.98513953418521*^9, 3.9851395485475883`*^9}, {
   3.9851404257456226`*^9, 3.9851404281867056`*^9}, 3.9851408084715705`*^9, {
   3.985142806224744*^9, 3.985142838302039*^9}, {3.9851455596408243`*^9, 
   3.985145561881339*^9}, 3.985300015068679*^9, 3.985310258416871*^9, {
   3.9853103546038775`*^9, 3.985310413456245*^9}, {3.985310507125393*^9, 
   3.9853105303378997`*^9}},ExpressionUUID->"f4b9369d-4474-4794-aac1-\
319b2b6b3c9f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["dimension \[CapitalDelta]=4", "Subsection",
 CellChangeTimes->{{3.9851386108901763`*^9, 3.9851386190975246`*^9}, {
  3.9851389502810154`*^9, 3.9851389531637974`*^9}, {3.9851394377219543`*^9, 
  3.9851394599380727`*^9}, {3.9851395283781233`*^9, 3.9851395288657804`*^9}, {
  3.985140200035647*^9, 3.985140200440551*^9}, {3.985140404060589*^9, 
  3.9851404042350297`*^9}},ExpressionUUID->"133ffd95-0e25-410d-a2b2-\
8e9d1f8f3a9b"],

Cell[TextData[{
 "operator basis: ",
 Cell[BoxData[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     FractionBox["g", 
      RowBox[{"4", "!"}]], 
     SuperscriptBox["\[Phi]", "4"]}], ",", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", "!"}]], 
     RowBox[{
      SuperscriptBox["\[PartialD]", "2"], 
      SuperscriptBox["\[Phi]", "2"]}]}], ",", 
    RowBox[{
     FractionBox["1", "2"], "\[Phi]", 
     RowBox[{
      SuperscriptBox["\[PartialD]", "2"], "\[Phi]"}]}]}], "}"}]], "Input",
  CellGroupingRules->{"GroupTogetherGrouping", 10003.},
  CellChangeTimes->{{3.957300211327611*^9, 3.957300227900609*^9}, {
    3.957300537352514*^9, 3.9573006999184875`*^9}, {3.9573012445414925`*^9, 
    3.957301262725711*^9}, {3.9573013690334044`*^9, 3.9573014403156486`*^9}, {
    3.957302305466386*^9, 3.9573023885739436`*^9}, {3.9573024577136145`*^9, 
    3.957302475690637*^9}, {3.957302525435525*^9, 3.9573025290120864`*^9}, {
    3.9573032861219516`*^9, 3.957303296489365*^9}, {3.9573033762538786`*^9, 
    3.957303405668708*^9}, 3.957303486065669*^9, 3.957303549635273*^9, {
    3.9573038941945143`*^9, 3.9573039277306185`*^9}, {3.957303987172159*^9, 
    3.9573039936050444`*^9}, 3.9573042231195383`*^9, {3.9573162068797884`*^9, 
    3.9573162180948133`*^9}, {3.957316343116996*^9, 3.9573163432120314`*^9}, {
    3.9573164254892297`*^9, 3.9573164446493583`*^9}, {3.957316497226901*^9, 
    3.957316563637884*^9}, {3.957316602462886*^9, 3.957316673729144*^9}, {
    3.9573167669182525`*^9, 3.957316866777085*^9}, {3.9573169067957926`*^9, 
    3.957316995326186*^9}, {3.957317106618757*^9, 3.9573171839115076`*^9}, {
    3.957317219795557*^9, 3.957317346875877*^9}, {3.957320877502676*^9, 
    3.9573209119366064`*^9}, {3.9573222116980534`*^9, 3.9573226168400974`*^9},
     3.9574876463118153`*^9, {3.9574877638282895`*^9, 3.9574878166079373`*^9},
     3.957661189280202*^9, 3.963538217595217*^9, {3.964150636136198*^9, 
    3.964150668352358*^9}, {3.971213739930456*^9, 3.971213793301343*^9}},
  ExpressionUUID->"3001bcef-848b-4491-91ef-83e3dcd1cd3d"]
}], "Text",
 CellChangeTimes->{
  3.985140049296424*^9, {3.985140218850028*^9, 3.9851402209319315`*^9}, {
   3.9851405225246744`*^9, 3.9851405239577055`*^9}, {3.9851406498096943`*^9, 
   3.985140667432697*^9}, 3.985227823147811*^9, {3.985228147980215*^9, 
   3.985228147980215*^9}, 
   3.9852290155982437`*^9},ExpressionUUID->"c777965c-6c92-4380-84f5-\
a7c047b96c44"],

Cell[BoxData[
 RowBox[{
  RowBox[{"phi4dim4gamma", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         RowBox[{"3", " ", "g"}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["g", "2"]}], "+", 
         RowBox[{
          FractionBox["9", "8"], " ", 
          SuperscriptBox["g", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"49", "+", 
            RowBox[{"32", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "5"], " ", 
          SuperscriptBox["g", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1485"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "4"]}], "-", 
            RowBox[{"1560", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"2400", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["g", "3"], "6"]}], "+", 
         FractionBox[
          RowBox[{"11", " ", 
           SuperscriptBox["g", "4"]}], "9"]}], 
        RowBox[{
         FractionBox[
          SuperscriptBox["g", "2"], "3"], "-", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["g", "3"]}], "8"], "+", 
         FractionBox[
          RowBox[{"65", " ", 
           SuperscriptBox["g", "4"]}], "24"]}]},
       {"0", 
        RowBox[{"g", "-", 
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox["g", "2"]}], "6"], "+", 
         FractionBox[
          RowBox[{"7", " ", 
           SuperscriptBox["g", "3"]}], "2"], "+", 
         RowBox[{
          FractionBox["1", "480"], " ", 
          SuperscriptBox["g", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "7155"}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Pi]", "4"]}], "-", 
            RowBox[{"720", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], "0"},
       {
        RowBox[{
         RowBox[{"6", " ", "g"}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["g", "2"]}], "+", 
         RowBox[{
          FractionBox["9", "4"], " ", 
          SuperscriptBox["g", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"49", "+", 
            RowBox[{"32", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
         RowBox[{
          FractionBox["2", "5"], " ", 
          SuperscriptBox["g", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"1485", "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "4"]}], "+", 
            RowBox[{"1560", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{"2400", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["g", "3"], "3"]}], "+", 
         FractionBox[
          RowBox[{"22", " ", 
           SuperscriptBox["g", "4"]}], "9"]}], 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["g", "2"]}], "3"], "-", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["g", "3"]}], "4"], "+", 
         FractionBox[
          RowBox[{"65", " ", 
           SuperscriptBox["g", "4"]}], "12"]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Code",
 CellChangeTimes->{{3.9851386295647173`*^9, 3.9851387140267735`*^9}, {
   3.985138947085509*^9, 3.9851389614664946`*^9}, {3.9851394687641144`*^9, 
   3.9851394871128387`*^9}, {3.98513953418521*^9, 3.9851395485475883`*^9}, 
   3.985140277085742*^9, {3.985140313513157*^9, 3.985140314013671*^9}, {
   3.985140420572092*^9, 3.985140423235262*^9}, 3.985140835395367*^9, 
   3.985310289837923*^9},ExpressionUUID->"ff2c491a-0610-4df8-a7b8-\
93a1ef2e33c8"],

Cell[TextData[{
 "new operator basis: ",
 Cell[BoxData[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     FractionBox["g", 
      RowBox[{"4", "!"}]], 
     SuperscriptBox["\[Phi]", "4"]}], ",", 
    RowBox[{
     FractionBox["1", "2"], "\[Phi]E"}], ",", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", "!"}]], 
     RowBox[{
      SuperscriptBox["\[PartialD]", "2"], 
      SuperscriptBox["\[Phi]", "2"]}]}]}], "}"}]], "Input",
  CellGroupingRules->{"GroupTogetherGrouping", 10003.},
  CellChangeTimes->{{3.957300211327611*^9, 3.957300227900609*^9}, {
    3.957300537352514*^9, 3.9573006999184875`*^9}, {3.9573012445414925`*^9, 
    3.957301262725711*^9}, {3.9573013690334044`*^9, 3.9573014403156486`*^9}, {
    3.957302305466386*^9, 3.9573023885739436`*^9}, {3.9573024577136145`*^9, 
    3.957302475690637*^9}, {3.957302525435525*^9, 3.9573025290120864`*^9}, {
    3.9573032861219516`*^9, 3.957303296489365*^9}, {3.9573033762538786`*^9, 
    3.957303405668708*^9}, 3.957303486065669*^9, 3.957303549635273*^9, {
    3.9573038941945143`*^9, 3.9573039277306185`*^9}, {3.957303987172159*^9, 
    3.9573039936050444`*^9}, 3.9573042231195383`*^9, {3.9573162068797884`*^9, 
    3.9573162180948133`*^9}, {3.957316343116996*^9, 3.9573163432120314`*^9}, {
    3.9573164254892297`*^9, 3.9573164446493583`*^9}, {3.957316497226901*^9, 
    3.957316563637884*^9}, {3.957316602462886*^9, 3.957316673729144*^9}, {
    3.9573167669182525`*^9, 3.957316866777085*^9}, {3.9573169067957926`*^9, 
    3.957316995326186*^9}, {3.957317106618757*^9, 3.9573171839115076`*^9}, {
    3.957317219795557*^9, 3.957317346875877*^9}, {3.957320877502676*^9, 
    3.9573209119366064`*^9}, {3.9573222116980534`*^9, 3.9573226168400974`*^9},
     3.9574876463118153`*^9, {3.9574877638282895`*^9, 3.9574878166079373`*^9},
     3.957661189280202*^9, 3.963538217595217*^9, {3.964150636136198*^9, 
    3.964150668352358*^9}, {3.971213739930456*^9, 3.971213793301343*^9}},
  ExpressionUUID->"9a9233c1-6a96-4519-bcab-0fff99ae0145"]
}], "Text",
 CellChangeTimes->{
  3.985140049296424*^9, 3.985140509551508*^9, {3.985140550062483*^9, 
   3.9851405605851865`*^9}, {3.985142774157771*^9, 3.985142774157771*^9}, {
   3.9851430929685144`*^9, 3.9851430944488244`*^9}, {3.985143169169338*^9, 
   3.9851432173108683`*^9}, {3.985143618809307*^9, 3.9851436205127983`*^9}, 
   3.9852278249168277`*^9, {3.9852281479832153`*^9, 3.9852281479832153`*^9}, 
   3.9852290169528093`*^9},ExpressionUUID->"5c53fafa-1263-4677-8dc5-\
029a3302643c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"phi4dim4transM", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0"},
       {
        RowBox[{"-", "2"}], "0", "1"},
       {"0", "1", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Code",
 CellChangeTimes->{{3.9851386295647173`*^9, 3.9851387140267735`*^9}, {
   3.985138947085509*^9, 3.9851389614664946`*^9}, {3.9851394687641144`*^9, 
   3.9851394871128387`*^9}, {3.98513953418521*^9, 3.9851395485475883`*^9}, 
   3.985140277085742*^9, {3.985140313513157*^9, 3.985140314013671*^9}, {
   3.985140420572092*^9, 3.985140423235262*^9}, 3.985140835395367*^9, {
   3.9851435866210604`*^9, 3.9851436104677825`*^9}, {3.985145514249346*^9, 
   3.985145514408291*^9}, 
   3.985310287191927*^9},ExpressionUUID->"e72ed540-3e80-4af2-b70b-\
721e3afe018a"],

Cell[BoxData[
 RowBox[{"phi4dim4gammanew", "=", 
  RowBox[{"phi4dim4transM", ".", "phi4dim4gamma", ".", 
   RowBox[{"Inverse", "[", "phi4dim4transM", "]"}]}]}]], "Code",
 CellChangeTimes->{{3.9851386295647173`*^9, 3.9851387140267735`*^9}, {
   3.985138947085509*^9, 3.9851389614664946`*^9}, {3.9851394687641144`*^9, 
   3.9851394871128387`*^9}, {3.98513953418521*^9, 3.9851395485475883`*^9}, {
   3.9851404257456226`*^9, 3.9851404281867056`*^9}, 3.9851408084715705`*^9, {
   3.985142806224744*^9, 3.985142838302039*^9}, {3.9851455596408243`*^9, 
   3.985145561881339*^9}, 3.985300015068679*^9, 3.985310258416871*^9, {
   3.9853103546038775`*^9, 3.985310413456245*^9}, {3.985310507125393*^9, 
   3.9853105512107005`*^9}},ExpressionUUID->"6a07ab4d-4278-4b8d-8167-\
bc0d1f224130"]
}, Open  ]],

Cell[CellGroupData[{

Cell["dimension \[CapitalDelta]=5", "Subsection",
 CellChangeTimes->{{3.9851386108901763`*^9, 3.9851386190975246`*^9}, {
  3.9851389502810154`*^9, 3.9851389531637974`*^9}, {3.9851394377219543`*^9, 
  3.9851394599380727`*^9}, {3.9851395283781233`*^9, 3.9851395288657804`*^9}, {
  3.985140203093316*^9, 3.9851402034581795`*^9}, {3.9851404070014095`*^9, 
  3.985140408068754*^9}},ExpressionUUID->"bc24ad3d-e297-4c26-bd96-\
4f69121f456f"],

Cell[TextData[{
 "operator basis: ",
 Cell[BoxData[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox["g", "2"], 
      RowBox[{"5", "!"}]], 
     SuperscriptBox["\[Phi]", "5"]}], ",", 
    RowBox[{
     FractionBox["g", 
      RowBox[{"3", "!"}]], 
     RowBox[{
      SuperscriptBox["\[PartialD]", "2"], 
      SuperscriptBox["\[Phi]", "3"]}]}], ",", 
    RowBox[{
     FractionBox["g", 
      RowBox[{
       RowBox[{"2", "!"}], "3"}]], 
     SuperscriptBox["\[Phi]", "2"], 
     RowBox[{
      SuperscriptBox["\[PartialD]", "2"], "\[Phi]"}]}], ",", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[PartialD]", "2"], ")"}], "2"], "\[Phi]"}]}], "}"}]], 
  "Input",
  CellGroupingRules->{"GroupTogetherGrouping", 10003.},
  CellChangeTimes->{{3.957300211327611*^9, 3.957300227900609*^9}, {
    3.957300537352514*^9, 3.9573006999184875`*^9}, {3.9573012445414925`*^9, 
    3.957301262725711*^9}, {3.9573013690334044`*^9, 3.9573014403156486`*^9}, {
    3.957302305466386*^9, 3.9573023885739436`*^9}, {3.9573024577136145`*^9, 
    3.957302475690637*^9}, {3.957302525435525*^9, 3.9573025290120864`*^9}, {
    3.9573032861219516`*^9, 3.957303296489365*^9}, {3.9573033762538786`*^9, 
    3.957303405668708*^9}, 3.957303486065669*^9, 3.957303549635273*^9, {
    3.9573038941945143`*^9, 3.9573039277306185`*^9}, {3.957303987172159*^9, 
    3.9573039936050444`*^9}, 3.9573042231195383`*^9, {3.9573162068797884`*^9, 
    3.9573162180948133`*^9}, {3.957316343116996*^9, 3.9573163432120314`*^9}, {
    3.9573164254892297`*^9, 3.9573164446493583`*^9}, {3.957316497226901*^9, 
    3.957316563637884*^9}, {3.957316602462886*^9, 3.957316673729144*^9}, {
    3.9573167669182525`*^9, 3.957316866777085*^9}, {3.9573169067957926`*^9, 
    3.957316995326186*^9}, {3.957317106618757*^9, 3.9573171839115076`*^9}, {
    3.957317219795557*^9, 3.957317346875877*^9}, {3.957320877502676*^9, 
    3.9573209119366064`*^9}, {3.9573222116980534`*^9, 3.9573226168400974`*^9},
     3.9574876463118153`*^9, {3.9574877638282895`*^9, 3.9574878166079373`*^9},
     3.957661189280202*^9, 3.963538217595217*^9, {3.964150636136198*^9, 
    3.964150668352358*^9}, {3.971213739930456*^9, 3.971213793301343*^9}},
  ExpressionUUID->"cda98497-b850-4b0e-afcc-1f2671a44139"]
}], "Text",
 CellChangeTimes->{
  3.985140049296424*^9, {3.985140239413141*^9, 3.9851402450569167`*^9}, 
   3.985140535096922*^9, {3.9851406933092337`*^9, 3.9851407106710043`*^9}, {
   3.9851437760876603`*^9, 3.9851437917191434`*^9}, {3.9852262248037577`*^9, 
   3.9852262248037577`*^9}, 3.9852278265485525`*^9, {3.985228147986212*^9, 
   3.985228147988211*^9}, 
   3.9852290183546886`*^9},ExpressionUUID->"7c049183-9d83-423c-bad6-\
88d0267d0fca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"phi4dim5gamma", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         RowBox[{"4", " ", "g"}], "-", 
         FractionBox[
          RowBox[{"113", " ", 
           SuperscriptBox["g", "2"]}], "4"], "+", 
         RowBox[{
          FractionBox["1", "16"], " ", 
          SuperscriptBox["g", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"2935", "+", 
            RowBox[{"1536", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "960"], " ", 
          SuperscriptBox["g", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1323315"}], "+", 
            RowBox[{"2176", " ", 
             SuperscriptBox["\[Pi]", "4"]}], "-", 
            RowBox[{"987840", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"1497600", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["g", "3"], "6"]}], "+", 
         FractionBox[
          RowBox[{"265", " ", 
           SuperscriptBox["g", "4"]}], "144"]}], 
        RowBox[{
         FractionBox[
          SuperscriptBox["g", "2"], "2"], "-", 
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox["g", "3"]}], "4"], "+", 
         FractionBox[
          RowBox[{"169", " ", 
           SuperscriptBox["g", "4"]}], "16"]}], 
        FractionBox[
         SuperscriptBox["g", "4"], "144"]},
       {"0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["g", "2"], "12"]}], "+", 
         FractionBox[
          SuperscriptBox["g", "3"], "16"], "-", 
         FractionBox[
          RowBox[{"65", " ", 
           SuperscriptBox["g", "4"]}], "192"]}], "0", 
        RowBox[{
         FractionBox[
          SuperscriptBox["g", "2"], "6"], "-", 
         FractionBox[
          SuperscriptBox["g", "3"], "8"], "+", 
         FractionBox[
          RowBox[{"65", " ", 
           SuperscriptBox["g", "4"]}], "96"]}]},
       {
        RowBox[{
         RowBox[{"20", " ", "g"}], "-", 
         RowBox[{"110", " ", 
          SuperscriptBox["g", "2"]}], "+", 
         RowBox[{"60", " ", 
          SuperscriptBox["g", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"11", "+", 
            RowBox[{"6", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
         RowBox[{
          FractionBox["5", "72"], " ", 
          SuperscriptBox["g", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"68933", "-", 
            RowBox[{"120", " ", 
             SuperscriptBox["\[Pi]", "4"]}], "+", 
            RowBox[{"53064", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{"80640", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"5", " ", 
            SuperscriptBox["g", "3"]}], "9"]}], "+", 
         FractionBox[
          RowBox[{"1325", " ", 
           SuperscriptBox["g", "4"]}], "216"]}], 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "g"}], "+", 
         FractionBox[
          RowBox[{"77", " ", 
           SuperscriptBox["g", "2"]}], "12"], "+", 
         RowBox[{
          FractionBox["1", "48"], " ", 
          SuperscriptBox["g", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "899"}], "-", 
            RowBox[{"576", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "960"], " ", 
          SuperscriptBox["g", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"89145", "-", 
            RowBox[{"224", " ", 
             SuperscriptBox["\[Pi]", "4"]}], "+", 
            RowBox[{"73440", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{"115200", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], 
        FractionBox[
         RowBox[{"5", " ", 
          SuperscriptBox["g", "4"]}], "216"]},
       {"0", "0", "0", 
        RowBox[{
         FractionBox[
          SuperscriptBox["g", "2"], "12"], "-", 
         FractionBox[
          SuperscriptBox["g", "3"], "16"], "+", 
         FractionBox[
          RowBox[{"65", " ", 
           SuperscriptBox["g", "4"]}], "192"]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Code",
 CellChangeTimes->{{3.9851386295647173`*^9, 3.9851387140267735`*^9}, {
   3.985138947085509*^9, 3.9851389614664946`*^9}, {3.9851394687641144`*^9, 
   3.9851394871128387`*^9}, {3.98513953418521*^9, 3.9851395485475883`*^9}, {
   3.985140300599371*^9, 3.985140318787054*^9}, {3.9851404127382092`*^9, 
   3.98514041593661*^9}, 3.985140861969235*^9, 
   3.985310296819952*^9},ExpressionUUID->"13866a3c-2cbe-482b-862c-\
934ca03a597d"],

Cell[TextData[{
 "new operator basis: ",
 Cell[BoxData[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox["g", "2"], 
      RowBox[{"5", "!"}]], 
     SuperscriptBox["\[Phi]", "5"]}], ",", 
    RowBox[{
     FractionBox["g", "2"], 
     SuperscriptBox["\[Phi]", "2"], "E"}], ",", 
    RowBox[{
     SuperscriptBox["\[PartialD]", "2"], "E"}], ",", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[PartialD]", "2"], ")"}], "2"], "\[Phi]"}]}], "}"}]], 
  "Input",
  CellGroupingRules->{"GroupTogetherGrouping", 10003.},
  CellChangeTimes->{{3.957300211327611*^9, 3.957300227900609*^9}, {
    3.957300537352514*^9, 3.9573006999184875`*^9}, {3.9573012445414925`*^9, 
    3.957301262725711*^9}, {3.9573013690334044`*^9, 3.9573014403156486`*^9}, {
    3.957302305466386*^9, 3.9573023885739436`*^9}, {3.9573024577136145`*^9, 
    3.957302475690637*^9}, {3.957302525435525*^9, 3.9573025290120864`*^9}, {
    3.9573032861219516`*^9, 3.957303296489365*^9}, {3.9573033762538786`*^9, 
    3.957303405668708*^9}, 3.957303486065669*^9, 3.957303549635273*^9, {
    3.9573038941945143`*^9, 3.9573039277306185`*^9}, {3.957303987172159*^9, 
    3.9573039936050444`*^9}, 3.9573042231195383`*^9, {3.9573162068797884`*^9, 
    3.9573162180948133`*^9}, {3.957316343116996*^9, 3.9573163432120314`*^9}, {
    3.9573164254892297`*^9, 3.9573164446493583`*^9}, {3.957316497226901*^9, 
    3.957316563637884*^9}, {3.957316602462886*^9, 3.957316673729144*^9}, {
    3.9573167669182525`*^9, 3.957316866777085*^9}, {3.9573169067957926`*^9, 
    3.957316995326186*^9}, {3.957317106618757*^9, 3.9573171839115076`*^9}, {
    3.957317219795557*^9, 3.957317346875877*^9}, {3.957320877502676*^9, 
    3.9573209119366064`*^9}, {3.9573222116980534`*^9, 3.9573226168400974`*^9},
     3.9574876463118153`*^9, {3.9574877638282895`*^9, 3.9574878166079373`*^9},
     3.957661189280202*^9, 3.963538217595217*^9, {3.964150636136198*^9, 
    3.964150668352358*^9}, {3.971213739930456*^9, 3.971213793301343*^9}},
  ExpressionUUID->"a81de5d4-e015-4214-bb9b-bae1d3d65807"]
}], "Text",
 CellChangeTimes->{
  3.985140049296424*^9, 3.985140509551508*^9, {3.985140550062483*^9, 
   3.9851405605851865`*^9}, {3.985142774157771*^9, 3.985142774157771*^9}, {
   3.9851430929685144`*^9, 3.9851430944488244`*^9}, {3.985143169169338*^9, 
   3.9851432173108683`*^9}, {3.985143618809307*^9, 3.9851436205127983`*^9}, {
   3.9851436669121027`*^9, 3.9851436880848203`*^9}, {3.9851438020495625`*^9, 
   3.9851438020495625`*^9}, {3.9851439391578107`*^9, 3.985143972152268*^9}, 
   3.9852278283201103`*^9, {3.985228147990211*^9, 3.9852281479932117`*^9}, 
   3.985229020252492*^9},ExpressionUUID->"65a0f127-7439-4fec-873d-\
a73838e85720"],

Cell[BoxData[
 RowBox[{
  RowBox[{"phi4dim5transM", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0"},
       {"10", "0", 
        RowBox[{"-", "3"}], "0"},
       {"0", 
        RowBox[{"-", "1"}], "0", "1"},
       {"0", "0", "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Code",
 CellChangeTimes->{{3.9851386295647173`*^9, 3.9851387140267735`*^9}, {
   3.985138947085509*^9, 3.9851389614664946`*^9}, {3.9851394687641144`*^9, 
   3.9851394871128387`*^9}, {3.98513953418521*^9, 3.9851395485475883`*^9}, 
   3.985140277085742*^9, {3.985140313513157*^9, 3.985140314013671*^9}, {
   3.985140420572092*^9, 3.985140423235262*^9}, 3.985140835395367*^9, {
   3.9851435866210604`*^9, 3.9851436104677825`*^9}, 3.985145274605088*^9, {
   3.98514551813975*^9, 3.985145518491355*^9}, 
   3.9853103001967134`*^9},ExpressionUUID->"7ee0bb0f-d83d-4fa9-8d5f-\
b100b86e8159"],

Cell[BoxData[
 RowBox[{"phi4dim5gammanew", "=", 
  RowBox[{"phi4dim5transM", ".", "phi4dim5gamma", ".", 
   RowBox[{"Inverse", "[", "phi4dim5transM", "]"}]}]}]], "Code",
 CellChangeTimes->{{3.9851386295647173`*^9, 3.9851387140267735`*^9}, {
   3.985138947085509*^9, 3.9851389614664946`*^9}, {3.9851394687641144`*^9, 
   3.9851394871128387`*^9}, {3.98513953418521*^9, 3.9851395485475883`*^9}, {
   3.9851404257456226`*^9, 3.9851404281867056`*^9}, 3.9851408084715705`*^9, {
   3.985142806224744*^9, 3.985142838302039*^9}, {3.9851455596408243`*^9, 
   3.985145561881339*^9}, 3.985300015068679*^9, 3.985310258416871*^9, {
   3.9853103546038775`*^9, 3.985310413456245*^9}, {3.985310507125393*^9, 
   3.9853105303378997`*^9}, {3.9853105714539967`*^9, 
   3.9853105800513344`*^9}},ExpressionUUID->"7700b3f1-81cf-4957-8973-\
206484de9afd"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1920, 997},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
Magnification:>1.5 Inherited,
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (2021\:5e747\:670823\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"98e32c30-8d19-45fd-b074-cd22ca4495c3"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 543, 17, 147, "Title",ExpressionUUID->"161e2bf3-b380-4a9b-a92d-bcee0de5646d"],
Cell[CellGroupData[{
Cell[1148, 43, 337, 10, 102, "Section",ExpressionUUID->"f275063e-d53a-4b1a-9fac-6f9f7543b6a6"],
Cell[CellGroupData[{
Cell[1510, 57, 165, 3, 81, "Subsection",ExpressionUUID->"35ebccce-725c-40c3-a912-134c4744d255"],
Cell[1678, 62, 433, 13, 104, "Code",ExpressionUUID->"5cfd9a8a-6eb5-40e7-bae4-959a2d1b86fa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2148, 80, 219, 4, 81, "Subsection",ExpressionUUID->"f0e80938-f0b1-4399-861d-30b4a03f5f3e"],
Cell[2370, 86, 436, 12, 105, "Code",ExpressionUUID->"048b64c1-f69c-4b34-9473-0ad262efd86a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2843, 103, 282, 4, 81, "Subsection",ExpressionUUID->"03e61f5f-0c30-4a55-8ab2-d73e50d8ccf8"],
Cell[3128, 109, 2075, 36, 60, "Text",ExpressionUUID->"d0e592d3-603d-4e38-92c3-4f5f716d4892"],
Cell[5206, 147, 1451, 42, 138, "Code",ExpressionUUID->"1fd2b5dd-b575-4c49-a4ed-0b2f432cbd00"],
Cell[6660, 191, 4631, 75, 60, "Text",ExpressionUUID->"e8cfd1dd-9718-47a0-a566-54278c628a96"],
Cell[11294, 268, 1093, 25, 98, "Code",ExpressionUUID->"738adf46-e675-4675-9b25-c2f4fee4235f"],
Cell[12390, 295, 751, 12, 76, "Code",ExpressionUUID->"318fc6a6-dc4f-4478-b8d1-d5525cbc764c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13178, 312, 335, 5, 81, "Subsection",ExpressionUUID->"bba11dd5-b5ef-4fdd-a440-1e67676ff960"],
Cell[13516, 319, 2432, 51, 63, "Text",ExpressionUUID->"dee32cdd-c17b-4530-8e19-875830b5082e"],
Cell[15951, 372, 2699, 82, 228, "Code",ExpressionUUID->"7ddba08d-5cdf-49e5-b06c-35f578f667fa"],
Cell[18653, 456, 2450, 46, 63, "Text",ExpressionUUID->"a0b6bace-a197-4104-a136-d5895833734b"],
Cell[21106, 504, 1153, 27, 146, "Code",ExpressionUUID->"8ca20f59-6d9a-4fb3-80a5-ad0b3bc9fd87"],
Cell[22262, 533, 777, 12, 76, "Code",ExpressionUUID->"8b4f15f4-71ff-4b98-95e0-eccb02181f44"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23076, 550, 384, 6, 81, "Subsection",ExpressionUUID->"b343089d-c75b-4aca-b0af-d5cf79928cf2"],
Cell[23463, 558, 3522, 84, 63, "Text",ExpressionUUID->"c3758fde-3c73-405f-b5d4-f8f9bd1e2a81"],
Cell[26988, 644, 7412, 231, 408, "Code",ExpressionUUID->"2d062924-b4af-4f25-8cb3-98c595575783"],
Cell[34403, 877, 3180, 67, 63, "Text",ExpressionUUID->"76864b8b-8d25-42a5-85ac-15f506080302"],
Cell[37586, 946, 1501, 32, 242, "Code",ExpressionUUID->"32dfc9fc-5581-46c7-89ee-7b84eeae4eb5"],
Cell[39090, 980, 777, 12, 76, "Code",ExpressionUUID->"84f386b1-7019-447c-a7d4-8f86a839cca3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39904, 997, 387, 6, 81, "Subsection",ExpressionUUID->"7f1bdaab-f5f2-42ef-8270-522fee99b060"],
Cell[40294, 1005, 6127, 167, 106, "Text",ExpressionUUID->"8371cc3d-5b25-48aa-b6c6-782a6bfc5164"],
Cell[46424, 1174, 27929, 880, 768, "Code",ExpressionUUID->"80c26848-c4f4-45cc-9c6b-f9a50ed6853b"],
Cell[74356, 2056, 5305, 129, 106, "Text",ExpressionUUID->"2e775f9d-4749-4cb2-be65-52402ce7dd22"],
Cell[79664, 2187, 3730, 70, 434, "Code",ExpressionUUID->"3bd49c31-8ad6-4323-953e-511b1ffcd533"],
Cell[83397, 2259, 781, 12, 76, "Code",ExpressionUUID->"f569b9f2-694c-42bd-98c0-91f755da8524"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[84227, 2277, 385, 11, 102, "Section",ExpressionUUID->"cc5b8f3b-b415-4daa-9600-989f07956e70"],
Cell[CellGroupData[{
Cell[84637, 2292, 165, 3, 81, "Subsection",ExpressionUUID->"8325e276-94ec-4fa8-85fc-19d9659c4349"],
Cell[84805, 2297, 1747, 50, 107, "Code",ExpressionUUID->"6f24ca5c-1762-4c14-9ee6-18ff09af1baa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86589, 2352, 219, 4, 81, "Subsection",ExpressionUUID->"d25d524e-d041-4b84-bd05-ccf8a5f3b368"],
Cell[86811, 2358, 893, 26, 107, "Code",ExpressionUUID->"af618cc4-80b6-4e1b-acbe-661b4949b309"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87741, 2389, 333, 5, 81, "Subsection",ExpressionUUID->"7965fe37-452a-439d-a981-89b978062e54"],
Cell[88077, 2396, 2225, 36, 60, "Text",ExpressionUUID->"dc0c0992-6769-4fd5-b9a6-0590ea101f51"],
Cell[90305, 2434, 1495, 42, 107, "Code",ExpressionUUID->"27612431-dc8d-4811-8333-1ceea26f07a2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91837, 2481, 388, 6, 81, "Subsection",ExpressionUUID->"aa694378-de74-40f7-9661-9416c6e20e31"],
Cell[92228, 2489, 2439, 42, 60, "Text",ExpressionUUID->"5dc10236-e9c1-40de-85e2-26537fa54fd4"],
Cell[94670, 2533, 2817, 77, 150, "Code",ExpressionUUID->"da99482d-d8a9-45ad-bd0e-b13c7c405eee"],
Cell[97490, 2612, 4634, 75, 60, "Text",ExpressionUUID->"6a2e4757-20b6-406b-afaa-d54d11c89049"],
Cell[102127, 2689, 1023, 25, 98, "Code",ExpressionUUID->"d7043679-0f86-4147-bab8-ec722be1fac7"],
Cell[103153, 2716, 777, 12, 76, "Code",ExpressionUUID->"f4b9369d-4474-4794-aac1-319b2b6b3c9f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103967, 2733, 432, 6, 81, "Subsection",ExpressionUUID->"133ffd95-0e25-410d-a2b2-8e9d1f8f3a9b"],
Cell[104402, 2741, 2425, 47, 60, "Text",ExpressionUUID->"c777965c-6c92-4380-84f5-a7c047b96c44"],
Cell[106830, 2790, 4280, 120, 184, "Code",ExpressionUUID->"ff2c491a-0610-4df8-a7b8-93a1ef2e33c8"],
Cell[111113, 2912, 2487, 46, 60, "Text",ExpressionUUID->"5c53fafa-1263-4677-8dc5-029a3302643c"],
Cell[113603, 2960, 1175, 28, 122, "Code",ExpressionUUID->"e72ed540-3e80-4af2-b70b-721e3afe018a"],
Cell[114781, 2990, 777, 12, 76, "Code",ExpressionUUID->"6a07ab4d-4278-4b8d-8167-bc0d1f224130"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115595, 3007, 434, 6, 81, "Subsection",ExpressionUUID->"bc24ad3d-e297-4c26-bd96-4f69121f456f"],
Cell[116032, 3015, 2736, 57, 63, "Text",ExpressionUUID->"7c049183-9d83-423c-bad6-88d0267d0fca"],
Cell[118771, 3074, 5302, 150, 230, "Code",ExpressionUUID->"13866a3c-2cbe-482b-862c-934ca03a597d"],
Cell[124076, 3226, 2728, 51, 63, "Text",ExpressionUUID->"65a0f127-7439-4fec-873d-a73838e85720"],
Cell[126807, 3279, 1267, 30, 146, "Code",ExpressionUUID->"7ee0bb0f-d83d-4fa9-8d5f-b100b86e8159"],
Cell[128077, 3311, 831, 13, 76, "Code",ExpressionUUID->"7700b3f1-81cf-4957-8973-206484de9afd"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


